Completing the Fifth PN Precision Frontier via the EFT of Spinning Gravitating Objects

We put forward a broader picture of the effective theory of a spinning particle within the EFT of spinning gravitating objects, through which we derive and establish the new precision frontier at the fifth PN (5PN) order. This frontier includes higher-spin sectors, quadratic and quartic in the spin, which both display novel physical features, due to the extension of the effective theory beyond linear order in the curvature. The quadratic-in-spin sectors give rise to a new tidal effect, and the quartic-in-spin sectors exhibit a new multipolar deformation. We then generalize the concept of tidal operators and of spin-induced multipolar operators, and make conjectures on the numerical values of their Wilson coefficients, and on the effective point-particle action of Kerr black holes. We confirm the generalized actions for generic compact binaries of the NLO quartic-in-spin sectors which were derived via the extension of the EFT of gravitating spinning objects. We first present the corresponding interaction potentials and general Hamiltonians, which consist of 12 distinct sectors, with a new one due to the new multipolar deformation. These Hamiltonians give the full physical information on the binary system, which mostly gets lost in higher-spin sectors, when going to the aligned-spins configuration. Moreover these general Hamiltonians uniquely allow us to find the complete Poincar\'e algebra at the 5PN order with spins, including the third subleading quadratic-in-spin sectors. We derive consequent observables for GW applications. Finally, to make contact with the scattering problem, we also derive the extrapolated scattering angles for aligned spins. Our completion of the Poincar\'e algebra provides the strongest validation of our most comprehensive new results, and thus that the 5PN order has now been established as the new precision frontier.

==> anc/ham-nlos4.dat.m <==
(* Requires symmetrization over 1<->2 *)


(* notation: triple[A,B,C] == ( \vec{A} \times \vec{B} ) \cdot \vec{C} *)
(* dot[A,B] == \vec{A} \cdot \vec{B} *)
(* CS[ES2,i] == C_{ES^2,i} *)
(* CS[BS3,i] == C_{BS^3,i} *)
(* CS[ES4,i] == C_{ES^4,i} *)
(* CS[E2S4,i] == C_{E^2S^4,i} *)
(* n12 == (\vec{x}_1 - \vec{x}_2)/r *)
(* s[i] == \vec{S}_i *)
(* s2[i] == (\vec{S}_i)^2 *)
(* v[i] == \vec{v}_i *)
(* P[i] == \vec{p}_i *)
(* a[i,j] == \frac{d^{j+2} \vec{x}_i}{dt^{j+2}} *)
(* sa[i,j] == \frac{d^{j} \vec{S}_i}{dt^{j}} *)
(* s2a[i,j] == \frac{d^{j} (\vec{S}_i)^2}{dt^{j}} *)


(G^2*((m2*(CS[ES2, 1]^2*((9*dot[n12, s[1]]^4)/8 - 
         (3*dot[n12, s[1]]^2*dot[s[1], s[1]])/4 + dot[s[1], s[1]]^2/8) + 
       CS[ES4, 1]*((35*dot[n12, s[1]]^4)/8 - (15*dot[n12, s[1]]^2*
           dot[s[1], s[1]])/4 + (3*dot[s[1], s[1]]^2)/8) + 
       CS[BS3, 1]*(15*dot[n12, s[1]]^4 - 15*dot[n12, s[1]]^2*
          dot[s[1], s[1]] + 2*dot[s[1], s[1]]^2)))/m1^2 + 
    (m2^2*((-9*CS[E2S4, 1]*dot[n12, s[1]]^4)/8 + 
       (27*CS[E2S4, 1]*dot[n12, s[1]]^2*dot[s[1], s[1]])/28 - 
       (27*CS[E2S4, 1]*dot[s[1], s[1]]^2)/280 + CS[ES2, 1]^2*
        ((-15*dot[n12, s[1]]^4)/2 + (9*dot[n12, s[1]]^2*dot[s[1], s[1]])/2) + 
       CS[ES2, 1]*((-15*dot[n12, s[1]]^4)/2 + 9*dot[n12, s[1]]^2*
          dot[s[1], s[1]] - (3*dot[s[1], s[1]]^2)/2) + 
       CS[BS3, 1]*((15*dot[n12, s[1]]^4)/2 - 9*dot[n12, s[1]]^2*
          dot[s[1], s[1]] + (3*dot[s[1], s[1]]^2)/2) + 
       CS[ES4, 1]*((285*dot[n12, s[1]]^4)/8 - 30*dot[n12, s[1]]^2*
          dot[s[1], s[1]] + (23*dot[s[1], s[1]]^2)/8)))/m1^3))/r12^6 + 
 (G*((CS[ES4, 1]*((-105*dot[n12, s[1]]^4*dot[P[2], P[2]])/16 + 
       (45*dot[n12, s[1]]^2*dot[P[2], P[2]]*dot[s[1], s[1]])/8 - 
       (9*dot[P[2], P[2]]*dot[s[1], s[1]]^2)/16))/(m1^3*m2) + 
    (m2*(CS[ES2, 1]*((-105*dot[n12, s[1]]^4*dot[P[1], P[1]])/16 - 
         (105*dot[n12, P[1]]*dot[n12, s[1]]^3*dot[P[1], s[1]])/8 + 
         (45*dot[n12, s[1]]^2*dot[P[1], s[1]]^2)/8 + 
         (315*dot[n12, P[1]]^2*dot[n12, s[1]]^2*dot[s[1], s[1]])/16 + 
         (45*dot[n12, s[1]]^2*dot[P[1], P[1]]*dot[s[1], s[1]])/16 - 
         (45*dot[n12, P[1]]*dot[n12, s[1]]*dot[P[1], s[1]]*dot[s[1], s[1]])/
          8 - (45*dot[n12, P[1]]^2*dot[s[1], s[1]]^2)/16) + 
       CS[ES4, 1]*((-105*dot[n12, s[1]]^4*dot[P[1], P[1]])/16 + 
         (35*dot[n12, P[1]]*dot[n12, s[1]]^3*dot[P[1], s[1]])/4 - 
         (15*dot[n12, s[1]]^2*dot[P[1], s[1]]^2)/4 + 
         (45*dot[n12, s[1]]^2*dot[P[1], P[1]]*dot[s[1], s[1]])/8 - 
         (15*dot[n12, P[1]]*dot[n12, s[1]]*dot[P[1], s[1]]*dot[s[1], s[1]])/
          4 + (3*dot[P[1], s[1]]^2*dot[s[1], s[1]])/4 - 
         (9*dot[P[1], P[1]]*dot[s[1], s[1]]^2)/16) + 
       CS[BS3, 1]*((35*dot[n12, s[1]]^4*dot[P[1], P[1]])/2 - 
         (35*dot[n12, P[1]]*dot[n12, s[1]]^3*dot[P[1], s[1]])/2 + 
         (15*dot[n12, s[1]]^2*dot[P[1], s[1]]^2)/2 - 15*dot[n12, s[1]]^2*
          dot[P[1], P[1]]*dot[s[1], s[1]] + (15*dot[n12, P[1]]*dot[n12, s[1]]*
           dot[P[1], s[1]]*dot[s[1], s[1]])/2 - 
         (3*dot[P[1], s[1]]^2*dot[s[1], s[1]])/2 + 
         (3*dot[P[1], P[1]]*dot[s[1], s[1]]^2)/2)))/m1^5 + 
    (CS[BS3, 1]*((-35*dot[n12, s[1]]^4*dot[P[1], P[2]])/2 + 
        (35*dot[n12, P[1]]*dot[n12, s[1]]^3*dot[P[2], s[1]])/2 - 
        (15*dot[n12, s[1]]^2*dot[P[1], s[1]]*dot[P[2], s[1]])/2 + 
        15*dot[n12, s[1]]^2*dot[P[1], P[2]]*dot[s[1], s[1]] - 
        (15*dot[n12, P[1]]*dot[n12, s[1]]*dot[P[2], s[1]]*dot[s[1], s[1]])/
         2 + (3*dot[P[1], s[1]]*dot[P[2], s[1]]*dot[s[1], s[1]])/2 - 
        (3*dot[P[1], P[2]]*dot[s[1], s[1]]^2)/2) + 
      CS[ES2, 1]*((105*dot[n12, P[2]]*dot[n12, s[1]]^3*dot[P[1], s[1]])/4 - 
        (45*dot[n12, s[1]]^2*dot[P[1], s[1]]*dot[P[2], s[1]])/4 - 
        (105*dot[n12, P[1]]*dot[n12, P[2]]*dot[n12, s[1]]^2*dot[s[1], s[1]])/
         4 + (15*dot[n12, s[1]]^2*dot[P[1], P[2]]*dot[s[1], s[1]])/4 - 
        (15*dot[n12, P[2]]*dot[n12, s[1]]*dot[P[1], s[1]]*dot[s[1], s[1]])/
         4 + (15*dot[n12, P[1]]*dot[n12, s[1]]*dot[P[2], s[1]]*
          dot[s[1], s[1]])/2 + (3*dot[P[1], s[1]]*dot[P[2], s[1]]*
          dot[s[1], s[1]])/4 + (15*dot[n12, P[1]]*dot[n12, P[2]]*
          dot[s[1], s[1]]^2)/4 - (3*dot[P[1], P[2]]*dot[s[1], s[1]]^2)/4) + 
      CS[ES4, 1]*((315*dot[n12, P[1]]*dot[n12, P[2]]*dot[n12, s[1]]^4)/16 + 
        (245*dot[n12, s[1]]^4*dot[P[1], P[2]])/16 - 
        (35*dot[n12, P[2]]*dot[n12, s[1]]^3*dot[P[1], s[1]])/4 - 
        (35*dot[n12, P[1]]*dot[n12, s[1]]^3*dot[P[2], s[1]])/4 + 
        (15*dot[n12, s[1]]^2*dot[P[1], s[1]]*dot[P[2], s[1]])/4 - 
        (105*dot[n12, P[1]]*dot[n12, P[2]]*dot[n12, s[1]]^2*dot[s[1], s[1]])/
         8 - (105*dot[n12, s[1]]^2*dot[P[1], P[2]]*dot[s[1], s[1]])/8 + 
        (15*dot[n12, P[2]]*dot[n12, s[1]]*dot[P[1], s[1]]*dot[s[1], s[1]])/
         4 + (15*dot[n12, P[1]]*dot[n12, s[1]]*dot[P[2], s[1]]*
          dot[s[1], s[1]])/4 - (3*dot[P[1], s[1]]*dot[P[2], s[1]]*
          dot[s[1], s[1]])/4 + (15*dot[n12, P[1]]*dot[n12, P[2]]*
          dot[s[1], s[1]]^2)/16 + (21*dot[P[1], P[2]]*dot[s[1], s[1]]^2)/16))/
     m1^4))/r12^5 + 
 (G^2*((CS[BS3, 1]*((105*dot[n12, s[1]]^3*dot[n12, s[2]])/2 - 
        (41*dot[n12, s[1]]*dot[n12, s[2]]*dot[s[1], s[1]])/2 - 
        (55*dot[n12, s[1]]^2*dot[s[1], s[2]])/2 + 
        (11*dot[s[1], s[1]]*dot[s[1], s[2]])/2) + 
      CS[ES2, 1]*((123*dot[n12, s[1]]^3*dot[n12, s[2]])/2 - 
        (57*dot[n12, s[1]]*dot[n12, s[2]]*dot[s[1], s[1]])/2 - 
        (63*dot[n12, s[1]]^2*dot[s[1], s[2]])/2 + 
        (17*dot[s[1], s[1]]*dot[s[1], s[2]])/2))/m1 + 
    (m2*(-15*dot[n12, s[1]]^3*dot[n12, s[2]] + 12*dot[n12, s[1]]*
        dot[n12, s[2]]*dot[s[1], s[1]] + 6*dot[n12, s[1]]^2*dot[s[1], s[2]] - 
       3*dot[s[1], s[1]]*dot[s[1], s[2]] + CS[ES2, 1]^2*
        (9*dot[n12, s[1]]^3*dot[n12, s[2]] - 9*dot[n12, s[1]]^2*
          dot[s[1], s[2]]) + CS[ES2, 1]*(15*dot[n12, s[1]]^3*dot[n12, s[2]] - 
         12*dot[n12, s[1]]*dot[n12, s[2]]*dot[s[1], s[1]] - 
         15*dot[n12, s[1]]^2*dot[s[1], s[2]] + 6*dot[s[1], s[1]]*
          dot[s[1], s[2]]) + CS[BS3, 1]*(130*dot[n12, s[1]]^3*
          dot[n12, s[2]] - (109*dot[n12, s[1]]*dot[n12, s[2]]*
           dot[s[1], s[1]])/2 - 58*dot[n12, s[1]]^2*dot[s[1], s[2]] + 
         (23*dot[s[1], s[1]]*dot[s[1], s[2]])/2)))/m1^2))/r12^6 + 
 (G*((CS[BS3, 1]*((-35*dot[n12, s[1]]^3*dot[n12, s[2]]*dot[P[2], P[2]])/4 + 
       35*dot[n12, P[2]]*dot[n12, s[1]]^2*dot[n12, s[2]]*dot[P[2], s[1]] - 
       10*dot[n12, s[1]]*dot[n12, s[2]]*dot[P[2], s[1]]^2 + 
       (35*dot[n12, P[2]]*dot[n12, s[1]]^3*dot[P[2], s[2]])/4 - 
       (35*dot[n12, s[1]]^2*dot[P[2], s[1]]*dot[P[2], s[2]])/4 + 
       (15*dot[n12, s[1]]*dot[n12, s[2]]*dot[P[2], P[2]]*dot[s[1], s[1]])/4 - 
       5*dot[n12, P[2]]*dot[n12, s[2]]*dot[P[2], s[1]]*dot[s[1], s[1]] - 
       (15*dot[n12, P[2]]*dot[n12, s[1]]*dot[P[2], s[2]]*dot[s[1], s[1]])/4 + 
       (7*dot[P[2], s[1]]*dot[P[2], s[2]]*dot[s[1], s[1]])/4 - 
       35*dot[n12, P[2]]^2*dot[n12, s[1]]^2*dot[s[1], s[2]] + 
       (35*dot[n12, s[1]]^2*dot[P[2], P[2]]*dot[s[1], s[2]])/4 + 
       10*dot[n12, P[2]]*dot[n12, s[1]]*dot[P[2], s[1]]*dot[s[1], s[2]] + 
       5*dot[n12, P[2]]^2*dot[s[1], s[1]]*dot[s[1], s[2]] - 
       (7*dot[P[2], P[2]]*dot[s[1], s[1]]*dot[s[1], s[2]])/4))/(m1^2*m2^2) + 
    ((-105*dot[n12, s[1]]^3*dot[n12, s[2]]*dot[P[1], P[1]])/8 - 
      (105*dot[n12, P[1]]*dot[n12, s[1]]^2*dot[n12, s[2]]*dot[P[1], s[1]])/
       4 + (15*dot[n12, s[1]]*dot[n12, s[2]]*dot[P[1], s[1]]^2)/2 + 
      (15*dot[n12, s[1]]^2*dot[P[1], s[1]]*dot[P[1], s[2]])/4 + 
      (315*dot[n12, P[1]]^2*dot[n12, s[1]]*dot[n12, s[2]]*dot[s[1], s[1]])/
       8 - (15*dot[n12, P[1]]*dot[n12, s[2]]*dot[P[1], s[1]]*dot[s[1], s[1]])/
       2 - (45*dot[n12, P[1]]*dot[n12, s[1]]*dot[P[1], s[2]]*dot[s[1], s[1]])/
       4 + (3*dot[P[1], s[1]]*dot[P[1], s[2]]*dot[s[1], s[1]])/2 + 
      (45*dot[n12, s[1]]^2*dot[P[1], P[1]]*dot[s[1], s[2]])/8 + 
      (15*dot[n12, P[1]]*dot[n12, s[1]]*dot[P[1], s[1]]*dot[s[1], s[2]])/2 - 
      (3*dot[P[1], s[1]]^2*dot[s[1], s[2]])/2 - 
      (45*dot[n12, P[1]]^2*dot[s[1], s[1]]*dot[s[1], s[2]])/8 + 
      CS[BS3, 1]*((-105*dot[n12, s[1]]^3*dot[n12, s[2]]*dot[P[1], P[1]])/4 + 
        (175*dot[n12, P[1]]*dot[n12, s[1]]^2*dot[n12, s[2]]*dot[P[1], s[1]])/
         4 - (25*dot[n12, s[1]]*dot[n12, s[2]]*dot[P[1], s[1]]^2)/2 + 
        35*dot[n12, P[1]]*dot[n12, s[1]]^3*dot[P[1], s[2]] - 
        (85*dot[n12, s[1]]^2*dot[P[1], s[1]]*dot[P[1], s[2]])/4 + 
        (45*dot[n12, s[1]]*dot[n12, s[2]]*dot[P[1], P[1]]*dot[s[1], s[1]])/
         4 - (25*dot[n12, P[1]]*dot[n12, s[2]]*dot[P[1], s[1]]*
          dot[s[1], s[1]])/4 - 15*dot[n12, P[1]]*dot[n12, s[1]]*
         dot[P[1], s[2]]*dot[s[1], s[1]] + (17*dot[P[1], s[1]]*
          dot[P[1], s[2]]*dot[s[1], s[1]])/4 - 35*dot[n12, P[1]]^2*
         dot[n12, s[1]]^2*dot[s[1], s[2]] + (65*dot[n12, s[1]]^2*
          dot[P[1], P[1]]*dot[s[1], s[2]])/4 + 
        (15*dot[n12, P[1]]*dot[n12, s[1]]*dot[P[1], s[1]]*dot[s[1], s[2]])/
         2 + (dot[P[1], s[1]]^2*dot[s[1], s[2]])/2 + 5*dot[n12, P[1]]^2*
         dot[s[1], s[1]]*dot[s[1], s[2]] - (13*dot[P[1], P[1]]*
          dot[s[1], s[1]]*dot[s[1], s[2]])/4) + 
      CS[ES2, 1]*((105*dot[n12, s[1]]^3*dot[n12, s[2]]*dot[P[1], P[1]])/2 - 
        (105*dot[n12, P[1]]*dot[n12, s[1]]^2*dot[n12, s[2]]*dot[P[1], s[1]])/
         2 + 15*dot[n12, s[1]]*dot[n12, s[2]]*dot[P[1], s[1]]^2 + 
        (15*dot[n12, s[1]]^2*dot[P[1], s[1]]*dot[P[1], s[2]])/2 - 
        (45*dot[n12, s[1]]*dot[n12, s[2]]*dot[P[1], P[1]]*dot[s[1], s[1]])/
         2 + (15*dot[n12, P[1]]*dot[n12, s[2]]*dot[P[1], s[1]]*
          dot[s[1], s[1]])/2 - (3*dot[P[1], s[1]]*dot[P[1], s[2]]*
          dot[s[1], s[1]])/2 - (45*dot[n12, s[1]]^2*dot[P[1], P[1]]*
          dot[s[1], s[2]])/2 + 15*dot[n12, P[1]]*dot[n12, s[1]]*
         dot[P[1], s[1]]*dot[s[1], s[2]] - 3*dot[P[1], s[1]]^2*
         dot[s[1], s[2]] + (9*dot[P[1], P[1]]*dot[s[1], s[1]]*
          dot[s[1], s[2]])/2))/m1^4 + 
    ((105*dot[n12, P[2]]*dot[n12, s[1]]^2*dot[n12, s[2]]*dot[P[1], s[1]])/2 - 
      15*dot[n12, s[1]]*dot[n12, s[2]]*dot[P[1], s[1]]*dot[P[2], s[1]] - 
      (15*dot[n12, s[1]]^2*dot[P[1], s[1]]*dot[P[2], s[2]])/2 - 
      (105*dot[n12, P[1]]*dot[n12, P[2]]*dot[n12, s[1]]*dot[n12, s[2]]*
        dot[s[1], s[1]])/2 + (15*dot[n12, s[1]]*dot[n12, s[2]]*
        dot[P[1], P[2]]*dot[s[1], s[1]])/2 + 
      (15*dot[n12, P[2]]*dot[n12, s[1]]*dot[P[1], s[2]]*dot[s[1], s[1]])/2 + 
      (15*dot[n12, P[1]]*dot[n12, s[2]]*dot[P[2], s[1]]*dot[s[1], s[1]])/2 - 
      (3*dot[P[1], s[2]]*dot[P[2], s[1]]*dot[s[1], s[1]])/2 + 
      (15*dot[n12, P[1]]*dot[n12, s[1]]*dot[P[2], s[2]]*dot[s[1], s[1]])/2 - 
      15*dot[n12, P[2]]*dot[n12, s[1]]*dot[P[1], s[1]]*dot[s[1], s[2]] + 
      3*dot[P[1], s[1]]*dot[P[2], s[1]]*dot[s[1], s[2]] + 
      (15*dot[n12, P[1]]*dot[n12, P[2]]*dot[s[1], s[1]]*dot[s[1], s[2]])/2 - 
      (3*dot[P[1], P[2]]*dot[s[1], s[1]]*dot[s[1], s[2]])/2 + 
      CS[ES2, 1]*((-315*dot[n12, s[1]]^3*dot[n12, s[2]]*dot[P[1], P[2]])/8 - 
        (105*dot[n12, P[2]]*dot[n12, s[1]]^3*dot[P[1], s[2]])/8 + 
        (315*dot[n12, P[1]]*dot[n12, s[1]]^2*dot[n12, s[2]]*dot[P[2], s[1]])/
         8 - (45*dot[n12, s[1]]*dot[n12, s[2]]*dot[P[1], s[1]]*
          dot[P[2], s[1]])/4 + (135*dot[n12, s[1]]*dot[n12, s[2]]*
          dot[P[1], P[2]]*dot[s[1], s[1]])/8 + 
        (45*dot[n12, P[2]]*dot[n12, s[1]]*dot[P[1], s[2]]*dot[s[1], s[1]])/
         8 - (45*dot[n12, P[1]]*dot[n12, s[2]]*dot[P[2], s[1]]*
          dot[s[1], s[1]])/8 + (105*dot[n12, P[1]]*dot[n12, P[2]]*
          dot[n12, s[1]]^2*dot[s[1], s[2]])/8 + 15*dot[n12, s[1]]^2*
         dot[P[1], P[2]]*dot[s[1], s[2]] - (15*dot[n12, P[2]]*dot[n12, s[1]]*
          dot[P[1], s[1]]*dot[s[1], s[2]])/4 - 15*dot[n12, P[1]]*
         dot[n12, s[1]]*dot[P[2], s[1]]*dot[s[1], s[2]] + 
        3*dot[P[1], s[1]]*dot[P[2], s[1]]*dot[s[1], s[2]] - 
        (15*dot[n12, P[1]]*dot[n12, P[2]]*dot[s[1], s[1]]*dot[s[1], s[2]])/
         8 - 3*dot[P[1], P[2]]*dot[s[1], s[1]]*dot[s[1], s[2]]) + 
      CS[BS3, 1]*((315*dot[n12, P[1]]*dot[n12, P[2]]*dot[n12, s[1]]^3*
          dot[n12, s[2]])/4 + (175*dot[n12, s[1]]^3*dot[n12, s[2]]*
          dot[P[1], P[2]])/4 - (175*dot[n12, P[2]]*dot[n12, s[1]]^2*
          dot[n12, s[2]]*dot[P[1], s[1]])/4 - 
        (105*dot[n12, P[2]]*dot[n12, s[1]]^3*dot[P[1], s[2]])/4 - 
        (245*dot[n12, P[1]]*dot[n12, s[1]]^2*dot[n12, s[2]]*dot[P[2], s[1]])/
         4 + (45*dot[n12, s[1]]*dot[n12, s[2]]*dot[P[1], s[1]]*
          dot[P[2], s[1]])/2 + (65*dot[n12, s[1]]^2*dot[P[1], s[2]]*
          dot[P[2], s[1]])/4 - (105*dot[n12, P[1]]*dot[n12, s[1]]^3*
          dot[P[2], s[2]])/4 + (55*dot[n12, s[1]]^2*dot[P[1], s[1]]*
          dot[P[2], s[2]])/4 - (105*dot[n12, P[1]]*dot[n12, P[2]]*
          dot[n12, s[1]]*dot[n12, s[2]]*dot[s[1], s[1]])/4 - 
        (75*dot[n12, s[1]]*dot[n12, s[2]]*dot[P[1], P[2]]*dot[s[1], s[1]])/
         4 + (25*dot[n12, P[2]]*dot[n12, s[2]]*dot[P[1], s[1]]*
          dot[s[1], s[1]])/4 + (45*dot[n12, P[2]]*dot[n12, s[1]]*
          dot[P[1], s[2]]*dot[s[1], s[1]])/4 + 
        (35*dot[n12, P[1]]*dot[n12, s[2]]*dot[P[2], s[1]]*dot[s[1], s[1]])/
         4 - (13*dot[P[1], s[2]]*dot[P[2], s[1]]*dot[s[1], s[1]])/4 + 
        (45*dot[n12, P[1]]*dot[n12, s[1]]*dot[P[2], s[2]]*dot[s[1], s[1]])/
         4 - (11*dot[P[1], s[1]]*dot[P[2], s[2]]*dot[s[1], s[1]])/4 + 
        (175*dot[n12, P[1]]*dot[n12, P[2]]*dot[n12, s[1]]^2*dot[s[1], s[2]])/
         4 - (115*dot[n12, s[1]]^2*dot[P[1], P[2]]*dot[s[1], s[2]])/4 - 
        (15*dot[n12, P[2]]*dot[n12, s[1]]*dot[P[1], s[1]]*dot[s[1], s[2]])/
         2 - (5*dot[n12, P[1]]*dot[n12, s[1]]*dot[P[2], s[1]]*
          dot[s[1], s[2]])/2 - (dot[P[1], s[1]]*dot[P[2], s[1]]*
          dot[s[1], s[2]])/2 - (25*dot[n12, P[1]]*dot[n12, P[2]]*
          dot[s[1], s[1]]*dot[s[1], s[2]])/4 + 
        (23*dot[P[1], P[2]]*dot[s[1], s[1]]*dot[s[1], s[2]])/4))/(m1^3*m2)))/
  r12^5 + 
 (G^2*((CS[ES2, 1]*(15*dot[n12, s[1]]^2*dot[n12, s[2]]^2 - 
       3*dot[n12, s[2]]^2*dot[s[1], s[1]] - 6*dot[n12, s[1]]*dot[n12, s[2]]*
        dot[s[1], s[2]] - 9*dot[n12, s[1]]^2*dot[s[2], s[2]] + 
       3*dot[s[1], s[1]]*dot[s[2], s[2]] + CS[ES2, 2]*
        ((327*dot[n12, s[1]]^2*dot[s[2], s[2]])/4 - 
         (327*dot[s[1], s[1]]*dot[s[2], s[2]])/4)))/m2 + 
    (15*dot[n12, s[1]]^2*dot[n12, s[2]]^2 - 15*dot[n12, s[1]]*dot[n12, s[2]]*
       dot[s[1], s[2]] + 3*dot[s[1], s[2]]^2 - 3*dot[n12, s[1]]^2*
       dot[s[2], s[2]] + CS[ES2, 1]*((135*dot[n12, s[1]]^2*dot[n12, s[2]]^2)/
         2 - (27*dot[n12, s[2]]^2*dot[s[1], s[1]])/2 - 
        27*dot[n12, s[1]]*dot[n12, s[2]]*dot[s[1], s[2]] - 
        (3*dot[s[1], s[2]]^2)/2 - 24*dot[n12, s[1]]^2*dot[s[2], s[2]] + 
        (17*dot[s[1], s[1]]*dot[s[2], s[2]])/2 + CS[ES2, 2]*
         (93*dot[n12, s[1]]^2*dot[n12, s[2]]^2 - 
          (399*dot[n12, s[2]]^2*dot[s[1], s[1]])/4 - 48*dot[n12, s[1]]*
           dot[n12, s[2]]*dot[s[1], s[2]] + (9*dot[s[1], s[2]]^2)/2 - 
          15*dot[n12, s[1]]^2*dot[s[2], s[2]] + (345*dot[s[1], s[1]]*
            dot[s[2], s[2]])/4)))/m1))/r12^6 + 
 (G*((CS[ES2, 1]*CS[ES2, 2]*((-315*dot[n12, s[1]]^2*dot[n12, s[2]]^2*
         dot[P[1], P[1]])/8 + (105*dot[n12, P[1]]*dot[n12, s[1]]*
         dot[n12, s[2]]^2*dot[P[1], s[1]])/8 - 
       (15*dot[n12, s[1]]*dot[n12, s[2]]*dot[P[1], s[1]]*dot[P[1], s[2]])/2 + 
       (315*dot[n12, s[2]]^2*dot[P[1], P[1]]*dot[s[1], s[1]])/8 + 
       (45*dot[n12, s[1]]*dot[n12, s[2]]*dot[P[1], P[1]]*dot[s[1], s[2]])/2 - 
       (15*dot[n12, P[1]]*dot[n12, s[2]]*dot[P[1], s[1]]*dot[s[1], s[2]])/2 + 
       (3*dot[P[1], s[1]]*dot[P[1], s[2]]*dot[s[1], s[2]])/2 - 
       (9*dot[P[1], P[1]]*dot[s[1], s[2]]^2)/4 + 
       (45*dot[n12, s[1]]^2*dot[P[1], P[1]]*dot[s[2], s[2]])/8 + 
       (75*dot[n12, P[1]]*dot[n12, s[1]]*dot[P[1], s[1]]*dot[s[2], s[2]])/8 - 
       3*dot[P[1], s[1]]^2*dot[s[2], s[2]] - 
       (15*dot[n12, P[1]]^2*dot[s[1], s[1]]*dot[s[2], s[2]])/2 - 
       (267*dot[P[1], P[1]]*dot[s[1], s[1]]*dot[s[2], s[2]])/8))/(m1^3*m2) + 
    (CS[ES2, 1]*((735*dot[n12, s[1]]^2*dot[n12, s[2]]^2*dot[P[2], P[2]])/16 - 
       (525*dot[n12, P[2]]*dot[n12, s[1]]^2*dot[n12, s[2]]*dot[P[2], s[2]])/
        8 + (75*dot[n12, s[1]]*dot[n12, s[2]]*dot[P[2], s[1]]*
         dot[P[2], s[2]])/4 + (75*dot[n12, s[1]]^2*dot[P[2], s[2]]^2)/8 - 
       (105*dot[n12, s[2]]^2*dot[P[2], P[2]]*dot[s[1], s[1]])/16 + 
       (75*dot[n12, P[2]]*dot[n12, s[2]]*dot[P[2], s[2]]*dot[s[1], s[1]])/8 - 
       (15*dot[P[2], s[2]]^2*dot[s[1], s[1]])/8 - 
       (105*dot[n12, s[1]]*dot[n12, s[2]]*dot[P[2], P[2]]*dot[s[1], s[2]])/
        4 + (75*dot[n12, P[2]]*dot[n12, s[1]]*dot[P[2], s[2]]*
         dot[s[1], s[2]])/4 - (15*dot[P[2], s[1]]*dot[P[2], s[2]]*
         dot[s[1], s[2]])/4 + (21*dot[P[2], P[2]]*dot[s[1], s[2]]^2)/8 + 
       (315*dot[n12, P[2]]^2*dot[n12, s[1]]^2*dot[s[2], s[2]])/16 - 
       (75*dot[n12, s[1]]^2*dot[P[2], P[2]]*dot[s[2], s[2]])/8 - 
       (45*dot[n12, P[2]]*dot[n12, s[1]]*dot[P[2], s[1]]*dot[s[2], s[2]])/4 + 
       (9*dot[P[2], s[1]]^2*dot[s[2], s[2]])/8 - 
       (45*dot[n12, P[2]]^2*dot[s[1], s[1]]*dot[s[2], s[2]])/16 + 
       (15*dot[P[2], P[2]]*dot[s[1], s[1]]*dot[s[2], s[2]])/8 + 
       CS[ES2, 2]*((105*dot[n12, P[2]]*dot[n12, s[1]]^2*dot[n12, s[2]]*
           dot[P[2], s[2]])/8 - (15*dot[n12, s[1]]^2*dot[P[2], s[2]]^2)/4 - 
         (105*dot[n12, P[2]]*dot[n12, s[2]]*dot[P[2], s[2]]*dot[s[1], s[1]])/
          8 + (15*dot[P[2], s[2]]^2*dot[s[1], s[1]])/4 - 
         (105*dot[n12, P[2]]^2*dot[n12, s[1]]^2*dot[s[2], s[2]])/4 - 
         30*dot[n12, s[1]]^2*dot[P[2], P[2]]*dot[s[2], s[2]] + 
         15*dot[n12, P[2]]*dot[n12, s[1]]*dot[P[2], s[1]]*dot[s[2], s[2]] - 
         (3*dot[P[2], s[1]]^2*dot[s[2], s[2]])/2 + 
         (45*dot[n12, P[2]]^2*dot[s[1], s[1]]*dot[s[2], s[2]])/4 + 
         (63*dot[P[2], P[2]]*dot[s[1], s[1]]*dot[s[2], s[2]])/2)))/
     (m1*m2^3) + ((105*dot[n12, s[1]]^2*dot[n12, s[2]]^2*dot[P[1], P[2]])/8 - 
      (105*dot[n12, P[2]]*dot[n12, s[1]]^2*dot[n12, s[2]]*dot[P[1], s[2]])/
       8 - (105*dot[n12, P[1]]*dot[n12, s[1]]*dot[n12, s[2]]^2*
        dot[P[2], s[1]])/8 - (15*dot[n12, s[2]]^2*dot[P[1], s[1]]*
        dot[P[2], s[1]])/4 + (45*dot[n12, s[1]]*dot[n12, s[2]]*
        dot[P[1], s[2]]*dot[P[2], s[1]])/4 + 
      (15*dot[n12, s[1]]*dot[n12, s[2]]*dot[P[1], s[1]]*dot[P[2], s[2]])/4 + 
      (15*dot[n12, s[2]]^2*dot[P[1], P[2]]*dot[s[1], s[1]])/4 - 
      (15*dot[n12, P[2]]*dot[n12, s[2]]*dot[P[1], s[2]]*dot[s[1], s[1]])/4 - 
      (15*dot[n12, P[1]]*dot[n12, s[2]]*dot[P[2], s[2]]*dot[s[1], s[1]])/4 + 
      (27*dot[P[1], s[2]]*dot[P[2], s[2]]*dot[s[1], s[1]])/8 + 
      (105*dot[n12, P[1]]*dot[n12, P[2]]*dot[n12, s[1]]*dot[n12, s[2]]*
        dot[s[1], s[2]])/8 - (135*dot[n12, s[1]]*dot[n12, s[2]]*
        dot[P[1], P[2]]*dot[s[1], s[2]])/8 + 
      (15*dot[n12, P[2]]*dot[n12, s[2]]*dot[P[1], s[1]]*dot[s[1], s[2]])/4 + 
      (45*dot[n12, P[2]]*dot[n12, s[1]]*dot[P[1], s[2]]*dot[s[1], s[2]])/8 + 
      (45*dot[n12, P[1]]*dot[n12, s[2]]*dot[P[2], s[1]]*dot[s[1], s[2]])/8 - 
      (39*dot[P[1], s[2]]*dot[P[2], s[1]]*dot[s[1], s[2]])/8 - 
      (27*dot[P[1], s[1]]*dot[P[2], s[2]]*dot[s[1], s[2]])/8 - 
      (45*dot[n12, P[1]]*dot[n12, P[2]]*dot[s[1], s[2]]^2)/8 + 
      (39*dot[P[1], P[2]]*dot[s[1], s[2]]^2)/8 - 
      (15*dot[n12, P[2]]*dot[n12, s[1]]*dot[P[1], s[1]]*dot[s[2], s[2]])/4 + 
      (27*dot[P[1], s[1]]*dot[P[2], s[1]]*dot[s[2], s[2]])/8 + 
      (15*dot[n12, P[1]]*dot[n12, P[2]]*dot[s[1], s[1]]*dot[s[2], s[2]])/4 - 
      (27*dot[P[1], P[2]]*dot[s[1], s[1]]*dot[s[2], s[2]])/8 + 
      CS[ES2, 1]*((-105*dot[n12, s[1]]^2*dot[n12, s[2]]^2*dot[P[1], P[2]])/
         2 + (105*dot[n12, P[2]]*dot[n12, s[1]]^2*dot[n12, s[2]]*
          dot[P[1], s[2]])/2 - 15*dot[n12, s[1]]*dot[n12, s[2]]*
         dot[P[1], s[2]]*dot[P[2], s[1]] + (105*dot[n12, P[1]]*
          dot[n12, s[1]]^2*dot[n12, s[2]]*dot[P[2], s[2]])/4 - 
        (15*dot[n12, s[1]]*dot[n12, s[2]]*dot[P[1], s[1]]*dot[P[2], s[2]])/
         2 - (45*dot[n12, s[1]]^2*dot[P[1], s[2]]*dot[P[2], s[2]])/4 + 
        (15*dot[n12, s[2]]^2*dot[P[1], P[2]]*dot[s[1], s[1]])/2 - 
        (15*dot[n12, P[2]]*dot[n12, s[2]]*dot[P[1], s[2]]*dot[s[1], s[1]])/
         2 - (15*dot[n12, P[1]]*dot[n12, s[2]]*dot[P[2], s[2]]*
          dot[s[1], s[1]])/4 + (9*dot[P[1], s[2]]*dot[P[2], s[2]]*
          dot[s[1], s[1]])/4 + 30*dot[n12, s[1]]*dot[n12, s[2]]*
         dot[P[1], P[2]]*dot[s[1], s[2]] - 15*dot[n12, P[2]]*dot[n12, s[1]]*
         dot[P[1], s[2]]*dot[s[1], s[2]] + 3*dot[P[1], s[2]]*dot[P[2], s[1]]*
         dot[s[1], s[2]] - (15*dot[n12, P[1]]*dot[n12, s[1]]*dot[P[2], s[2]]*
          dot[s[1], s[2]])/2 + (3*dot[P[1], s[1]]*dot[P[2], s[2]]*
          dot[s[1], s[2]])/2 - 3*dot[P[1], P[2]]*dot[s[1], s[2]]^2 - 
        (105*dot[n12, P[1]]*dot[n12, P[2]]*dot[n12, s[1]]^2*dot[s[2], s[2]])/
         4 + (45*dot[n12, s[1]]^2*dot[P[1], P[2]]*dot[s[2], s[2]])/4 + 
        (15*dot[n12, P[2]]*dot[n12, s[1]]*dot[P[1], s[1]]*dot[s[2], s[2]])/
         2 + (15*dot[n12, P[1]]*dot[n12, s[1]]*dot[P[2], s[1]]*
          dot[s[2], s[2]])/2 - (3*dot[P[1], s[1]]*dot[P[2], s[1]]*
          dot[s[2], s[2]])/2 + (15*dot[n12, P[1]]*dot[n12, P[2]]*
          dot[s[1], s[1]]*dot[s[2], s[2]])/4 - 
        (9*dot[P[1], P[2]]*dot[s[1], s[1]]*dot[s[2], s[2]])/4 + 
        CS[ES2, 2]*((945*dot[n12, P[1]]*dot[n12, P[2]]*dot[n12, s[1]]^2*
            dot[n12, s[2]]^2)/16 + (735*dot[n12, s[1]]^2*dot[n12, s[2]]^2*
            dot[P[1], P[2]])/16 - (105*dot[n12, P[2]]*dot[n12, s[1]]*
            dot[n12, s[2]]^2*dot[P[1], s[1]])/8 - 
          (105*dot[n12, P[2]]*dot[n12, s[1]]^2*dot[n12, s[2]]*
            dot[P[1], s[2]])/8 - (105*dot[n12, P[1]]*dot[n12, s[1]]*
            dot[n12, s[2]]^2*dot[P[2], s[1]])/8 + 
          (15*dot[n12, s[1]]*dot[n12, s[2]]*dot[P[1], s[2]]*dot[P[2], s[1]])/
           4 - (105*dot[n12, P[1]]*dot[n12, s[1]]^2*dot[n12, s[2]]*
            dot[P[2], s[2]])/8 + (15*dot[n12, s[1]]*dot[n12, s[2]]*
            dot[P[1], s[1]]*dot[P[2], s[2]])/4 + 
          (15*dot[n12, s[1]]^2*dot[P[1], s[2]]*dot[P[2], s[2]])/4 - 
          (945*dot[n12, P[1]]*dot[n12, P[2]]*dot[n12, s[2]]^2*
            dot[s[1], s[1]])/16 - (735*dot[n12, s[2]]^2*dot[P[1], P[2]]*
            dot[s[1], s[1]])/16 + (105*dot[n12, P[2]]*dot[n12, s[2]]*
            dot[P[1], s[2]]*dot[s[1], s[1]])/8 + 
          (105*dot[n12, P[1]]*dot[n12, s[2]]*dot[P[2], s[2]]*dot[s[1], s[1]])/
           8 - (15*dot[P[1], s[2]]*dot[P[2], s[2]]*dot[s[1], s[1]])/4 - 
          (105*dot[n12, P[1]]*dot[n12, P[2]]*dot[n12, s[1]]*dot[n12, s[2]]*
            dot[s[1], s[2]])/4 - (105*dot[n12, s[1]]*dot[n12, s[2]]*
            dot[P[1], P[2]]*dot[s[1], s[2]])/4 + 
          (15*dot[n12, P[2]]*dot[n12, s[2]]*dot[P[1], s[1]]*dot[s[1], s[2]])/
           2 + (15*dot[n12, P[1]]*dot[n12, s[2]]*dot[P[2], s[1]]*
            dot[s[1], s[2]])/2 - (3*dot[P[1], s[2]]*dot[P[2], s[1]]*
            dot[s[1], s[2]])/4 - (3*dot[P[1], s[1]]*dot[P[2], s[2]]*
            dot[s[1], s[2]])/4 + (15*dot[n12, P[1]]*dot[n12, P[2]]*
            dot[s[1], s[2]]^2)/8 + (21*dot[P[1], P[2]]*dot[s[1], s[2]]^2)/8 + 
          (1155*dot[n12, P[1]]*dot[n12, P[2]]*dot[n12, s[1]]^2*
            dot[s[2], s[2]])/16 + (465*dot[n12, s[1]]^2*dot[P[1], P[2]]*
            dot[s[2], s[2]])/16 - (135*dot[n12, P[2]]*dot[n12, s[1]]*
            dot[P[1], s[1]]*dot[s[2], s[2]])/8 - 
          (135*dot[n12, P[1]]*dot[n12, s[1]]*dot[P[2], s[1]]*dot[s[2], s[2]])/
           8 + (9*dot[P[1], s[1]]*dot[P[2], s[1]]*dot[s[2], s[2]])/2 - 
          (45*dot[n12, P[1]]*dot[n12, P[2]]*dot[s[1], s[1]]*dot[s[2], s[2]])/
           16 + (33*dot[P[1], P[2]]*dot[s[1], s[1]]*dot[s[2], s[2]])/16)))/
     (m1^2*m2^2)))/r12^5


==> anc/redefS-nlos4.dat.m <==
(* Requires anti-symmetrization over i<->j *)


(* notation: triple[A,B,C] == ( \vec{A} \times \vec{B} ) \cdot \vec{C} *)
(* dot[A,B] == \vec{A} \cdot \vec{B} *)
(* CS[ES2,i] == C_{ES^2,i} *)
(* CS[BS3,i] == C_{BS^3,i} *)
(* CS[ES4,i] == C_{ES^4,i} *)
(* CS[E2S4,i] == C_{E^2S^4,i} *)
(* n12 == (\vec{x}_1 - \vec{x}_2)/r *)
(* s[i] == \vec{S}_i *)
(* s2[i] == (\vec{S}_i)^2 *)
(* v[i] == \vec{v}_i *)
(* P[i] == \vec{p}_i *)
(* a[i,j] == \frac{d^{j+2} \vec{x}_i}{dt^{j+2}} *)
(* sa[i,j] == \frac{d^{j} \vec{S}_i}{dt^{j}} *)
(* s2a[i,j] == \frac{d^{j} (\vec{S}_i)^2}{dt^{j}} *)


(* cross[A,B] == \vec{A} \times \vec{B} *)
(* vecInd[A,i] == (A)^i *)
(* sTInd[sT[a],i,j] == (S_a)^{ij} *)
(* sTInd[sTa[a,b],i,j] == (\frac{d^{b} S_a}{dt^{b}})^{ij} *)


(-(G*CS[BS3, 2]*dot[n12, s[2]]*dot[n12, sa[2, 1]]*sTInd[sT[2], i, j])/
    (8*m2^2) + (G*CS[BS3, 2]*dot[n12, s[2]]^2*((7*sTInd[sTa[2, 1], i, j])/8 + 
      (15*sTInd[sTa[2, 1], j, k]*vecInd[n12, i]*vecInd[n12, k])/8))/m2^2 + 
   (G*CS[BS3, 2]*dot[s[2], sa[2, 1]]*(-sTInd[sT[2], i, j]/3 - 
       (3*sTInd[sT[2], j, k]*vecInd[n12, i]*vecInd[n12, k])/4) + 
     G*CS[BS3, 2]*dot[s[2], s[2]]*(-sTInd[sTa[2, 1], i, j]/6 - 
       (3*sTInd[sTa[2, 1], j, k]*vecInd[n12, i]*vecInd[n12, k])/8))/m2^2)/
  r12^3 + (m2*(dot[n12, v[1]]*dot[s[1], s[1]]*
     (G*CS[BS3, 1]*(-2*sTInd[sT[1], i, j] - 5*sTInd[sT[1], j, k]*
         vecInd[n12, i]*vecInd[n12, k]) + G*CS[ES4, 1]*
       (sTInd[sT[1], i, j]/8 + (5*sTInd[sT[1], j, k]*vecInd[n12, i]*
          vecInd[n12, k])/4) + G*CS[ES2, 1]*((27*sTInd[sT[1], i, j])/8 + 
        (15*sTInd[sT[1], j, k]*vecInd[n12, i]*vecInd[n12, k])/2)) + 
    dot[n12, s[1]]*(G*CS[ES4, 1]*dot[s[1], v[2]]*((11*sTInd[sT[1], i, j])/8 + 
        (15*sTInd[sT[1], j, k]*vecInd[n12, i]*vecInd[n12, k])/4) + 
      dot[s[1], v[1]]*(-(G*CS[ES4, 1]*sTInd[sT[1], i, j])/4 + 
        G*CS[ES2, 1]*((-27*sTInd[sT[1], i, j])/8 - 
          (15*sTInd[sT[1], j, k]*vecInd[n12, i]*vecInd[n12, k])/2) + 
        G*CS[BS3, 1]*((13*sTInd[sT[1], i, j])/4 + 
          (15*sTInd[sT[1], j, k]*vecInd[n12, i]*vecInd[n12, k])/2))) + 
    dot[n12, s[1]]^2*(dot[n12, v[1]]*((-5*G*CS[BS3, 1]*sTInd[sT[1], i, j])/
         4 + (5*G*CS[ES4, 1]*sTInd[sT[1], i, j])/8) + 
      G*CS[ES4, 1]*dot[n12, v[2]]*((5*sTInd[sT[1], i, j])/2 + 
        (35*sTInd[sT[1], j, k]*vecInd[n12, i]*vecInd[n12, k])/4) + 
      (5*G*CS[BS3, 1]*sTInd[sT[1], j, -i10]*vecInd[n12, i]*vecInd[v[1], i10])/
       2 + G*CS[ES2, 1]*((-15*sTInd[sT[1], j, k]*vecInd[n12, k]*
          vecInd[v[1], i])/8 - (45*sTInd[sT[1], j, k]*vecInd[n12, i]*
          vecInd[v[1], k])/8) + (5*G*CS[ES4, 1]*sTInd[sT[1], j, -i10]*
        vecInd[n12, i]*vecInd[v[2], i10])/4) + 
    dot[s[1], s[1]]*(G*CS[ES4, 1]*dot[n12, v[2]]*
       ((-19*sTInd[sT[1], i, j])/8 - 5*sTInd[sT[1], j, k]*vecInd[n12, i]*
         vecInd[n12, k]) + G*CS[BS3, 1]*
       (-(sTInd[sT[1], j, k]*vecInd[n12, k]*vecInd[v[1], i])/2 - 
        (sTInd[sT[1], j, k]*vecInd[n12, i]*vecInd[v[1], k])/2) + 
      G*CS[ES2, 1]*((3*sTInd[sT[1], j, k]*vecInd[n12, k]*vecInd[v[1], i])/8 + 
        (15*sTInd[sT[1], j, k]*vecInd[n12, i]*vecInd[v[1], k])/8) + 
      G*CS[ES4, 1]*(-(sTInd[sT[1], j, k]*vecInd[n12, k]*vecInd[v[1], i])/4 - 
        (sTInd[sT[1], j, k]*vecInd[n12, i]*vecInd[v[1], k])/4 - 
        (sTInd[sT[1], j, k]*vecInd[n12, k]*vecInd[v[2], i])/2 - 
        (sTInd[sT[1], j, k]*vecInd[n12, i]*vecInd[v[2], k])/2))))/
  (m1^3*r12^4) + 
 ((dot[n12, s[2]]*(G*CS[BS3, 2]*dot[s[2], v[1]]*((5*sTInd[sT[2], i, j])/2 + 
        5*sTInd[sT[2], j, k]*vecInd[n12, i]*vecInd[n12, k]) + 
      dot[s[2], v[2]]*((-3*G*CS[ES2, 2]*sTInd[sT[2], i, j])/2 + 
        G*CS[BS3, 2]*((-13*sTInd[sT[2], i, j])/8 - 
          (15*sTInd[sT[2], j, k]*vecInd[n12, i]*vecInd[n12, k])/4) + 
        G*((9*sTInd[sT[2], i, j])/4 + (15*sTInd[sT[2], j, k]*vecInd[n12, i]*
            vecInd[n12, k])/2))))/m2^2 + 
   (dot[n12, s[2]]^2*((-5*G*CS[BS3, 2]*dot[n12, v[1]]*sTInd[sT[2], i, j])/2 + 
      G*CS[BS3, 2]*dot[n12, v[2]]*((25*sTInd[sT[2], i, j])/8 + 
        (35*sTInd[sT[2], j, k]*vecInd[n12, i]*vecInd[n12, k])/4) - 
      (5*G*CS[BS3, 2]*sTInd[sT[2], j, -i10]*vecInd[n12, i]*vecInd[v[2], i10])/
       4 - (15*G*CS[ES2, 2]*sTInd[sT[2], j, -i10]*vecInd[n12, i]*
        vecInd[v[2], i10])/2))/m2^2 + 
   (dot[s[2], s[2]]*(dot[n12, v[2]]*((3*G*CS[ES2, 2]*sTInd[sT[2], i, j])/2 + 
        G*((-9*sTInd[sT[2], i, j])/4 - (15*sTInd[sT[2], j, k]*vecInd[n12, i]*
            vecInd[n12, k])/2) + G*CS[BS3, 2]*(-sTInd[sT[2], i, j] - 
          (15*sTInd[sT[2], j, k]*vecInd[n12, i]*vecInd[n12, k])/4)) + 
      (3*G*sTInd[sT[2], j, -i10]*vecInd[n12, i]*vecInd[v[2], i10])/2 + 
      (9*G*CS[ES2, 2]*sTInd[sT[2], j, -i10]*vecInd[n12, i]*vecInd[v[2], i10])/
       2 + G*CS[BS3, 2]*(-(sTInd[sT[2], j, k]*vecInd[n12, k]*
          vecInd[v[1], i]) + (3*sTInd[sT[2], j, k]*vecInd[n12, k]*
          vecInd[v[2], i])/4 + (3*sTInd[sT[2], j, k]*vecInd[n12, i]*
          vecInd[v[2], k])/4)))/m2^2)/r12^4 + 
 (((-3*G*CS[BS3, 1]*dot[n12, s[1]]*dot[n12, sa[2, 1]]*sTInd[sT[1], i, j])/8 + 
     G*CS[BS3, 1]*dot[s[1], sa[2, 1]]*(-sTInd[sT[1], i, j]/12 - 
       (sTInd[sT[1], j, k]*vecInd[n12, i]*vecInd[n12, k])/4) + 
     G*CS[BS3, 1]*dot[s[1], s[1]]*(-sTInd[sTa[2, 1], i, j]/6 - 
       (3*sTInd[sTa[2, 1], j, k]*vecInd[n12, i]*vecInd[n12, k])/8) + 
     G*CS[BS3, 1]*dot[n12, s[1]]^2*((7*sTInd[sTa[2, 1], i, j])/8 + 
       (15*sTInd[sTa[2, 1], j, k]*vecInd[n12, i]*vecInd[n12, k])/8))/r12^3 + 
   (triple[s[1], s[2], v[1]]*((-3*G*vecInd[n12, j]*vecInd[s[1], i])/4 - 
       (9*G*CS[ES2, 1]*vecInd[n12, j]*vecInd[s[1], i])/4) + 
     dot[s[2], v[1]]*((-3*G*sTInd[sT[1], j, k]*vecInd[n12, k]*
         vecInd[s[1], i])/4 - 3*G*CS[ES2, 1]*sTInd[sT[1], j, k]*
        vecInd[n12, k]*vecInd[s[1], i]) + triple[n12, s[1], v[1]]*
      (15*G*CS[ES2, 1]*dot[n12, s[1]]*vecInd[n12, j]*vecInd[s[2], i] - 
       (15*G*CS[ES2, 1]*vecInd[s[1], j]*vecInd[s[2], i])/2) + 
     (G*CS[BS3, 1]*dot[s[1], v[2]]*sTInd[sT[1], j, -i10]*vecInd[n12, i]*
       vecInd[s[2], i10])/2 + (G*CS[BS3, 1]*dot[n12, v[2]]*
       sTInd[sT[1], j, -i10]*vecInd[s[1], i]*vecInd[s[2], i10])/2 + 
     dot[n12, v[1]]*(dot[s[1], s[2]]*((15*G*sTInd[sT[1], i, j])/8 + 
         G*CS[ES2, 1]*((-3*sTInd[sT[1], i, j])/2 - 15*sTInd[sT[1], j, k]*
            vecInd[n12, i]*vecInd[n12, k]) + G*CS[BS3, 1]*
          ((-5*sTInd[sT[1], i, j])/2 - 10*sTInd[sT[1], j, k]*vecInd[n12, i]*
            vecInd[n12, k])) + dot[s[1], s[1]]*
        ((-9*G*CS[ES2, 1]*sTInd[sT[2], i, j])/4 + G*CS[BS3, 1]*
          (-sTInd[sT[2], i, j]/2 + (5*sTInd[sT[2], j, k]*vecInd[n12, i]*
             vecInd[n12, k])/2) + G*((21*sTInd[sT[2], i, j])/8 + 
           (15*sTInd[sT[2], j, k]*vecInd[n12, i]*vecInd[n12, k])/2)) - 
       (3*G*sTInd[sT[1], j, -i10]*vecInd[s[1], i]*vecInd[s[2], i10])/8 + 
       3*G*CS[ES2, 1]*sTInd[sT[1], j, -i10]*vecInd[s[1], i]*
        vecInd[s[2], i10]) + dot[s[1], v[1]]*
      (G*((3*sTInd[sT[2], j, k]*vecInd[n12, k]*vecInd[s[1], i])/4 + 
         (3*sTInd[sT[1], j, k]*vecInd[n12, i]*vecInd[s[2], k])/8) + 
       G*CS[ES2, 1]*(3*sTInd[sT[2], j, k]*vecInd[n12, k]*vecInd[s[1], i] + 
         (9*sTInd[sT[1], j, k]*vecInd[n12, i]*vecInd[s[2], k])/4)) - 
     (3*G*triple[n12, s[1], s[2]]*vecInd[s[1], j]*vecInd[v[1], i])/8 + 
     dot[n12, s[1]]^2*((-5*G*CS[BS3, 1]*dot[n12, v[1]]*sTInd[sT[2], i, j])/
        2 + G*CS[BS3, 1]*dot[n12, v[2]]*((55*sTInd[sT[2], i, j])/4 + 
         (105*sTInd[sT[2], j, k]*vecInd[n12, i]*vecInd[n12, k])/4) - 
       (5*G*CS[BS3, 1]*sTInd[sT[2], j, -i10]*vecInd[n12, i]*
         vecInd[v[2], i10])/2) + dot[n12, s[1]]*
      ((5*G*CS[BS3, 1]*dot[s[1], v[2]]*sTInd[sT[2], j, k]*vecInd[n12, i]*
         vecInd[n12, k])/2 + G*CS[BS3, 1]*dot[s[2], v[2]]*
        ((-23*sTInd[sT[1], i, j])/8 - (45*sTInd[sT[1], j, k]*vecInd[n12, i]*
           vecInd[n12, k])/4) + dot[s[2], v[1]]*
        ((-15*G*sTInd[sT[1], i, j])/8 + G*CS[ES2, 1]*
          ((9*sTInd[sT[1], i, j])/4 + 15*sTInd[sT[1], j, k]*vecInd[n12, i]*
            vecInd[n12, k]) + G*CS[BS3, 1]*(4*sTInd[sT[1], i, j] + 
           15*sTInd[sT[1], j, k]*vecInd[n12, i]*vecInd[n12, k])) + 
       dot[s[1], v[1]]*(G*CS[BS3, 1]*sTInd[sT[2], i, j] + 
         G*((-21*sTInd[sT[2], i, j])/8 - (15*sTInd[sT[2], j, k]*
             vecInd[n12, i]*vecInd[n12, k])/2) + G*CS[ES2, 1]*
          ((21*sTInd[sT[2], i, j])/4 + (15*sTInd[sT[2], j, k]*vecInd[n12, i]*
             vecInd[n12, k])/2)) - 3*G*CS[ES2, 1]*sTInd[sT[1], j, -i10]*
        vecInd[s[2], i10]*vecInd[v[1], i] + 
       G*((-3*sTInd[sT[1], j, -i10]*vecInd[s[2], i10]*vecInd[v[1], i])/8 - 
         (9*sTInd[sT[2], j, -i10]*vecInd[s[1], i]*vecInd[v[1], i10])/8) + 
       (G*CS[BS3, 1]*sTInd[sT[2], j, -i10]*vecInd[s[1], i]*vecInd[v[2], i10])/
        2) + dot[n12, s[2]]*
      (-(G*CS[BS3, 1]*dot[s[1], v[1]]*sTInd[sT[1], i, j])/2 + 
       G*CS[BS3, 1]*dot[s[1], v[2]]*((-7*sTInd[sT[1], i, j])/4 - 
         5*sTInd[sT[1], j, k]*vecInd[n12, i]*vecInd[n12, k]) - 
       (15*G*CS[ES2, 1]*triple[n12, s[1], v[1]]*vecInd[n12, j]*
         vecInd[s[1], i])/2 + (9*G*sTInd[sT[1], j, -i10]*vecInd[s[1], i]*
         vecInd[v[1], i10])/8 - (G*CS[BS3, 1]*sTInd[sT[1], j, -i10]*
         vecInd[s[1], i]*vecInd[v[2], i10])/2 + dot[n12, s[1]]*
        ((-45*G*CS[BS3, 1]*dot[n12, v[2]]*sTInd[sT[1], i, j])/8 + 
         dot[n12, v[1]]*((5*G*CS[BS3, 1]*sTInd[sT[1], i, j])/2 - 
           (15*G*CS[ES2, 1]*sTInd[sT[1], i, j])/4) + 
         G*((-15*sTInd[sT[1], j, k]*vecInd[n12, k]*vecInd[v[1], i])/4 - 
           (45*sTInd[sT[1], j, k]*vecInd[n12, i]*vecInd[v[1], k])/4) + 
         (5*G*CS[BS3, 1]*sTInd[sT[1], j, -i10]*vecInd[n12, i]*
           vecInd[v[2], i10])/4)) + dot[s[1], s[2]]*
      (G*CS[BS3, 1]*dot[n12, v[2]]*(sTInd[sT[1], i, j] + 
         (15*sTInd[sT[1], j, k]*vecInd[n12, i]*vecInd[n12, k])/2) + 
       G*CS[ES2, 1]*((3*sTInd[sT[1], j, k]*vecInd[n12, k]*vecInd[v[1], i])/
          2 + (9*sTInd[sT[1], j, k]*vecInd[n12, i]*vecInd[v[1], k])/4) + 
       G*((15*sTInd[sT[1], j, k]*vecInd[n12, k]*vecInd[v[1], i])/8 + 
         (39*sTInd[sT[1], j, k]*vecInd[n12, i]*vecInd[v[1], k])/8) + 
       G*CS[BS3, 1]*(2*sTInd[sT[1], j, k]*vecInd[n12, k]*vecInd[v[1], i] + 
         2*sTInd[sT[1], j, k]*vecInd[n12, i]*vecInd[v[1], k] - 
         (5*sTInd[sT[1], j, k]*vecInd[n12, k]*vecInd[v[2], i])/2 - 
         3*sTInd[sT[1], j, k]*vecInd[n12, i]*vecInd[v[2], k])) + 
     dot[s[1], s[1]]*(G*CS[BS3, 1]*dot[n12, v[2]]*
        ((-3*sTInd[sT[2], i, j])/2 - (25*sTInd[sT[2], j, k]*vecInd[n12, i]*
           vecInd[n12, k])/4) + G*((-9*sTInd[sT[2], j, k]*vecInd[n12, k]*
           vecInd[v[1], i])/8 + (3*sTInd[sT[2], j, k]*vecInd[n12, i]*
           vecInd[v[1], k])/8) + G*CS[ES2, 1]*
        (-3*sTInd[sT[2], j, k]*vecInd[n12, k]*vecInd[v[1], i] + 
         (9*sTInd[sT[2], j, k]*vecInd[n12, i]*vecInd[v[1], k])/4) + 
       G*CS[BS3, 1]*((-7*sTInd[sT[2], j, k]*vecInd[n12, k]*vecInd[v[1], i])/
          2 - (sTInd[sT[2], j, k]*vecInd[n12, i]*vecInd[v[1], k])/2 + 
         (11*sTInd[sT[2], j, k]*vecInd[n12, k]*vecInd[v[2], i])/4 + 
         (5*sTInd[sT[2], j, k]*vecInd[n12, i]*vecInd[v[2], k])/4)))/r12^4)/
  m1^2 + 
 ((((3*G*CS[ES2, 1]*CS[ES2, 2]*dot[n12, s[1]]*dot[n12, sa[2, 1]]*
         sTInd[sT[2], i, j])/8 + (3*G*CS[ES2, 1]*CS[ES2, 2]*
         dot[s[1], sa[2, 1]]*sTInd[sT[2], j, k]*vecInd[n12, i]*
         vecInd[n12, k])/4 + (3*G*CS[ES2, 1]*CS[ES2, 2]*dot[s[1], s[2]]*
         sTInd[sTa[2, 1], j, k]*vecInd[n12, i]*vecInd[n12, k])/4 + 
       G*CS[ES2, 1]*CS[ES2, 2]*dot[s[2], sa[2, 1]]*(-2*sTInd[sT[1], i, j] - 
         (21*sTInd[sT[1], j, k]*vecInd[n12, i]*vecInd[n12, k])/4))/m2 + 
     (dot[n12, s[2]]*((3*G*CS[ES2, 1]*CS[ES2, 2]*dot[n12, s[1]]*
          sTInd[sTa[2, 1], i, j])/8 + G*CS[ES2, 1]*CS[ES2, 2]*
         dot[n12, sa[2, 1]]*((9*sTInd[sT[1], i, j])/4 + 
          (15*sTInd[sT[1], j, k]*vecInd[n12, i]*vecInd[n12, k])/4)))/m2)/
    r12^3 + ((dot[n12, s[2]]*(G*CS[ES2, 1]*CS[ES2, 2]*dot[s[1], v[1]]*
         ((-3*sTInd[sT[2], i, j])/8 - (15*sTInd[sT[2], j, k]*vecInd[n12, i]*
            vecInd[n12, k])/4) + CS[ES2, 1]*dot[s[2], v[2]]*
         ((-15*G*sTInd[sT[1], j, k]*vecInd[n12, i]*vecInd[n12, k])/2 + 
          G*CS[ES2, 2]*((3*sTInd[sT[1], i, j])/8 - (15*sTInd[sT[1], j, k]*
              vecInd[n12, i]*vecInd[n12, k])/4)) + CS[ES2, 1]*dot[s[1], v[2]]*
         ((-3*G*sTInd[sT[2], i, j])/2 + G*CS[ES2, 2]*
           ((9*sTInd[sT[2], i, j])/16 + (45*sTInd[sT[2], j, k]*vecInd[n12, i]*
              vecInd[n12, k])/8)) + (15*G*CS[ES2, 1]*triple[n12, s[2], v[2]]*
          vecInd[n12, j]*vecInd[s[1], i])/2 + G*CS[ES2, 2]*
         ((3*sTInd[sT[1], j, -i10]*vecInd[s[2], i10]*vecInd[v[1], i])/8 - 
          (3*sTInd[sT[1], j, -i10]*vecInd[s[2], i]*vecInd[v[1], i10])/8) + 
        G*CS[ES2, 1]*((9*sTInd[sT[1], j, -i10]*vecInd[s[2], i10]*
            vecInd[v[2], i])/4 + (3*sTInd[sT[1], j, -i10]*vecInd[s[2], i]*
            vecInd[v[2], i10])/4) + dot[n12, s[1]]*
         ((-15*G*CS[ES2, 1]*CS[ES2, 2]*dot[n12, v[1]]*sTInd[sT[2], i, j])/8 - 
          (15*G*CS[ES2, 1]*CS[ES2, 2]*dot[n12, v[2]]*sTInd[sT[2], i, j])/16 + 
          G*CS[ES2, 1]*CS[ES2, 2]*((-15*sTInd[sT[2], j, -i10]*vecInd[n12, i]*
              vecInd[v[1], i10])/4 + (45*sTInd[sT[2], j, -i10]*vecInd[n12, i]*
              vecInd[v[2], i10])/8))))/m2 + 
     (dot[n12, s[2]]^2*((-15*G*CS[ES2, 1]*CS[ES2, 2]*dot[n12, v[1]]*
          sTInd[sT[1], i, j])/4 + G*CS[ES2, 1]*CS[ES2, 2]*dot[n12, v[2]]*
         ((105*sTInd[sT[1], i, j])/8 + (105*sTInd[sT[1], j, k]*vecInd[n12, i]*
            vecInd[n12, k])/4) + G*CS[ES2, 2]*
         ((-15*sTInd[sT[1], j, k]*vecInd[n12, k]*vecInd[v[1], i])/8 + 
          (15*sTInd[sT[1], j, k]*vecInd[n12, i]*vecInd[v[1], k])/8) + 
        G*CS[ES2, 1]*CS[ES2, 2]*((-15*sTInd[sT[1], j, k]*vecInd[n12, k]*
            vecInd[v[1], i])/4 - (15*sTInd[sT[1], j, k]*vecInd[n12, i]*
            vecInd[v[1], k])/4 + (45*sTInd[sT[1], j, k]*vecInd[n12, k]*
            vecInd[v[2], i])/8 + (45*sTInd[sT[1], j, k]*vecInd[n12, i]*
            vecInd[v[2], k])/8)))/m2 + 
     ((3*G*CS[ES2, 1]*triple[s[1], s[2], v[2]]*vecInd[n12, j]*
         vecInd[s[2], i])/2 - (9*G*CS[ES2, 1]*dot[s[1], v[2]]*
         sTInd[sT[2], j, k]*vecInd[n12, k]*vecInd[s[2], i])/4 + 
       triple[n12, s[2], v[2]]*(-15*G*CS[ES2, 1]*dot[n12, s[1]]*
          vecInd[n12, j]*vecInd[s[2], i] + (15*G*CS[ES2, 1]*vecInd[s[1], j]*
           vecInd[s[2], i])/2) - (3*G*CS[ES2, 2]*dot[s[2], v[1]]*
         sTInd[sT[1], j, -i10]*vecInd[n12, i]*vecInd[s[2], i10])/8 - 
       3*G*CS[ES2, 1]*dot[n12, v[2]]*sTInd[sT[1], j, -i10]*vecInd[s[2], i]*
        vecInd[s[2], i10] + dot[n12, v[1]]*
        ((3*G*CS[ES2, 1]*CS[ES2, 2]*dot[s[2], s[2]]*sTInd[sT[1], i, j])/2 + 
         dot[s[1], s[2]]*((-3*G*CS[ES2, 2]*sTInd[sT[2], i, j])/8 + 
           (3*G*CS[ES2, 1]*CS[ES2, 2]*sTInd[sT[2], i, j])/2) + 
         (3*G*CS[ES2, 2]*sTInd[sT[1], j, -i10]*vecInd[s[2], i]*
           vecInd[s[2], i10])/8) + G*CS[ES2, 1]*dot[s[2], v[2]]*
        ((9*sTInd[sT[1], j, k]*vecInd[n12, k]*vecInd[s[2], i])/4 + 
         (9*sTInd[sT[1], j, k]*vecInd[n12, i]*vecInd[s[2], k])/4) - 
       (3*G*CS[ES2, 2]*triple[n12, s[1], s[2]]*vecInd[s[2], j]*
         vecInd[v[1], i])/8 + dot[n12, s[1]]*
        ((3*G*CS[ES2, 2]*dot[s[2], v[1]]*sTInd[sT[2], i, j])/8 + 
         G*CS[ES2, 1]*CS[ES2, 2]*dot[s[2], v[2]]*((-9*sTInd[sT[2], i, j])/8 - 
           (15*sTInd[sT[2], j, k]*vecInd[n12, i]*vecInd[n12, k])/4) + 
         (3*G*CS[ES2, 2]*sTInd[sT[2], j, -i10]*vecInd[s[2], i]*
           vecInd[v[1], i10])/8 - (3*G*CS[ES2, 1]*sTInd[sT[2], j, -i10]*
           vecInd[s[2], i]*vecInd[v[2], i10])/4) + dot[s[2], s[2]]*
        (CS[ES2, 1]*dot[n12, v[2]]*((15*G*sTInd[sT[1], j, k]*vecInd[n12, i]*
             vecInd[n12, k])/2 + G*CS[ES2, 2]*((-3*sTInd[sT[1], i, j])/2 + 
             (15*sTInd[sT[1], j, k]*vecInd[n12, i]*vecInd[n12, k])/4)) + 
         G*CS[ES2, 2]*((3*sTInd[sT[1], j, k]*vecInd[n12, k]*vecInd[v[1], i])/
            4 - (3*sTInd[sT[1], j, k]*vecInd[n12, i]*vecInd[v[1], k])/4) + 
         CS[ES2, 1]*(G*CS[ES2, 2]*((3*sTInd[sT[1], j, k]*vecInd[n12, k]*
               vecInd[v[1], i])/2 + (3*sTInd[sT[1], j, k]*vecInd[n12, i]*
               vecInd[v[1], k])/2 - (15*sTInd[sT[1], j, k]*vecInd[n12, k]*
               vecInd[v[2], i])/4 - (15*sTInd[sT[1], j, k]*vecInd[n12, i]*
               vecInd[v[2], k])/4) + G*((-9*sTInd[sT[1], j, k]*vecInd[n12, 
                k]*vecInd[v[2], i])/4 - (9*sTInd[sT[1], j, k]*vecInd[n12, 
                i]*vecInd[v[2], k])/4))) + dot[s[1], s[2]]*
        (CS[ES2, 1]*dot[n12, v[2]]*((3*G*sTInd[sT[2], i, j])/2 + 
           G*CS[ES2, 2]*((-9*sTInd[sT[2], i, j])/2 - (15*sTInd[sT[2], j, 
                k]*vecInd[n12, i]*vecInd[n12, k])/2)) + 
         G*CS[ES2, 2]*((-3*sTInd[sT[2], j, k]*vecInd[n12, k]*vecInd[v[1], i])/
            8 - (3*sTInd[sT[2], j, k]*vecInd[n12, i]*vecInd[v[1], k])/8) + 
         CS[ES2, 1]*(G*CS[ES2, 2]*(3*sTInd[sT[2], j, k]*vecInd[n12, i]*
              vecInd[v[1], k] + (3*sTInd[sT[2], j, k]*vecInd[n12, k]*vecInd[
                v[2], i])/2 - (9*sTInd[sT[2], j, k]*vecInd[n12, i]*vecInd[
                v[2], k])/2) + G*((9*sTInd[sT[2], j, k]*vecInd[n12, k]*vecInd[
                v[2], i])/4 - (3*sTInd[sT[2], j, k]*vecInd[n12, i]*vecInd[
                v[2], k])/4))))/m2)/r12^4)/m1


==> anc/redefX-nlos4.dat.m <==
(* notation: triple[A,B,C] == ( \vec{A} \times \vec{B} ) \cdot \vec{C} *)
(* dot[A,B] == \vec{A} \cdot \vec{B} *)
(* CS[ES2,i] == C_{ES^2,i} *)
(* CS[BS3,i] == C_{BS^3,i} *)
(* CS[ES4,i] == C_{ES^4,i} *)
(* CS[E2S4,i] == C_{E^2S^4,i} *)
(* n12 == (\vec{x}_1 - \vec{x}_2)/r *)
(* s[i] == \vec{S}_i *)
(* s2[i] == (\vec{S}_i)^2 *)
(* v[i] == \vec{v}_i *)
(* P[i] == \vec{p}_i *)
(* a[i,j] == \frac{d^{j+2} \vec{x}_i}{dt^{j+2}} *)
(* sa[i,j] == \frac{d^{j} \vec{S}_i}{dt^{j}} *)
(* s2a[i,j] == \frac{d^{j} (\vec{S}_i)^2}{dt^{j}} *)


(* cross[A,B] == \vec{A} \times \vec{B} *)
(* vecInd[A,i] == (A)^i *)
(* sTInd[sT[a],i,j] == (S_a)^{ij} *)
(* sTInd[sTa[a,b],i,j] == (\frac{d^{b} S_a}{dt^{b}})^{ij} *)


(m2*((-5*G*n12*CS[BS3, 1] + (15*G*n12*CS[ES2, 1])/16 + 
      (5*G*n12*CS[ES4, 1])/8)*dot[n12, s[1]]^2*dot[s[1], s[1]] + 
    (G*n12*CS[BS3, 1] - (3*G*n12*CS[ES2, 1])/16 - (G*n12*CS[ES4, 1])/8)*
     dot[s[1], s[1]]^2 + dot[n12, s[1]]^3*(5*G*CS[BS3, 1]*s[1] - 
      (15*G*CS[ES2, 1]*s[1])/16) + dot[n12, s[1]]*dot[s[1], s[1]]*
     (-(G*CS[BS3, 1]*s[1]) + (3*G*CS[ES2, 1]*s[1])/16 - 
      (G*CS[ES4, 1]*s[1])/4)))/(m1^4*r12^4) + 
 (dot[n12, s[2]]*dot[s[1], s[2]]*((3*G*CS[ES2, 2]*s[1])/8 + 
     3*G*CS[ES2, 1]*CS[ES2, 2]*s[1]) + dot[n12, s[1]]*
    (dot[n12, s[2]]^2*((-15*G*CS[ES2, 2]*s[1])/16 - 
       (15*G*CS[ES2, 1]*CS[ES2, 2]*s[1])/2) + dot[s[2], s[2]]*
      ((3*G*CS[ES2, 2]*s[1])/16 + (3*G*CS[ES2, 1]*CS[ES2, 2]*s[1])/2)) + 
   dot[s[1], s[1]]*((15*G*n12*CS[ES2, 2]*dot[n12, s[2]]^2)/16 - 
     (3*G*n12*CS[ES2, 2]*dot[s[2], s[2]])/16 - 
     (3*G*CS[ES2, 2]*dot[n12, s[2]]*s[2])/8))/(m1^2*m2*r12^4) + 
 (-5*G*n12*CS[BS3, 2]*dot[n12, s[2]]^2*dot[s[1], s[2]] + 
   G*n12*CS[BS3, 2]*dot[s[1], s[2]]*dot[s[2], s[2]] + 
   dot[n12, s[1]]*(5*G*CS[BS3, 2]*dot[n12, s[2]]^2*s[2] - 
     G*CS[BS3, 2]*dot[s[2], s[2]]*s[2]))/(m1*m2^2*r12^4) + 
 (dot[s[1], s[1]]*(((-3*G*n12)/8 + (G*n12*CS[BS3, 1])/2 + 3*G*n12*CS[ES2, 1])*
      dot[s[1], s[2]] - (G*CS[BS3, 1]*dot[n12, s[2]]*s[1])/2) + 
   dot[n12, s[1]]^2*(-5*G*n12*CS[BS3, 1]*dot[s[1], s[2]] + 
     dot[n12, s[2]]*((-15*G*s[1])/8 + 15*G*CS[ES2, 1]*s[1])) + 
   5*G*CS[BS3, 1]*dot[n12, s[1]]^3*s[2] + dot[n12, s[1]]*
    (dot[s[1], s[2]]*((3*G*s[1])/4 + 2*G*CS[BS3, 1]*s[1] - 
       6*G*CS[ES2, 1]*s[1]) + dot[s[1], s[1]]*
      (((15*G*n12)/8 + (5*G*n12*CS[BS3, 1])/2 - 15*G*n12*CS[ES2, 1])*
        dot[n12, s[2]] - (3*G*s[2])/8 - (7*G*CS[BS3, 1]*s[2])/2 + 
       3*G*CS[ES2, 1]*s[2])))/(m1^3*r12^4)


==> anc/reduced-nlos4.dat.m <==
(* Requires symmetrization over 1<->2 *)


(* notation: triple[A,B,C] == ( \vec{A} \times \vec{B} ) \cdot \vec{C} *)
(* dot[A,B] == \vec{A} \cdot \vec{B} *)
(* CS[ES2,i] == C_{ES^2,i} *)
(* CS[BS3,i] == C_{BS^3,i} *)
(* CS[ES4,i] == C_{ES^4,i} *)
(* CS[E2S4,i] == C_{E^2S^4,i} *)
(* n12 == (\vec{x}_1 - \vec{x}_2)/r *)
(* s[i] == \vec{S}_i *)
(* s2[i] == (\vec{S}_i)^2 *)
(* v[i] == \vec{v}_i *)
(* P[i] == \vec{p}_i *)
(* a[i,j] == \frac{d^{j+2} \vec{x}_i}{dt^{j+2}} *)
(* sa[i,j] == \frac{d^{j} \vec{S}_i}{dt^{j}} *)
(* s2a[i,j] == \frac{d^{j} (\vec{S}_i)^2}{dt^{j}} *)


(G^2*((m2*(CS[BS3, 1]*(5*dot[n12, s[1]]^4 - 3*dot[n12, s[1]]^2*
          dot[s[1], s[1]]) + CS[ES2, 1]^2*((9*dot[n12, s[1]]^4)/8 - 
         (3*dot[n12, s[1]]^2*dot[s[1], s[1]])/4 + dot[s[1], s[1]]^2/8) + 
       CS[ES4, 1]*((35*dot[n12, s[1]]^4)/8 - (15*dot[n12, s[1]]^2*
           dot[s[1], s[1]])/4 + (3*dot[s[1], s[1]]^2)/8)))/m1^2 + 
    (m2^2*((-9*CS[E2S4, 1]*dot[n12, s[1]]^4)/8 + 
       (27*CS[E2S4, 1]*dot[n12, s[1]]^2*dot[s[1], s[1]])/28 - 
       (27*CS[E2S4, 1]*dot[s[1], s[1]]^2)/280 + CS[ES2, 1]^2*
        ((-15*dot[n12, s[1]]^4)/2 + (9*dot[n12, s[1]]^2*dot[s[1], s[1]])/2) + 
       CS[ES2, 1]*((-15*dot[n12, s[1]]^4)/8 + 
         (9*dot[n12, s[1]]^2*dot[s[1], s[1]])/4 - (3*dot[s[1], s[1]]^2)/8) + 
       CS[ES4, 1]*((285*dot[n12, s[1]]^4)/8 - 30*dot[n12, s[1]]^2*
          dot[s[1], s[1]] + (23*dot[s[1], s[1]]^2)/8)))/m1^3))/r12^6 + 
 (G^2*((CS[BS3, 1]*(45*dot[n12, s[1]]^3*dot[n12, s[2]] - 
        19*dot[n12, s[1]]*dot[n12, s[2]]*dot[s[1], s[1]] - 
        20*dot[n12, s[1]]^2*dot[s[1], s[2]] + 4*dot[s[1], s[1]]*
         dot[s[1], s[2]]) + CS[ES2, 1]*(39*dot[n12, s[1]]^3*dot[n12, s[2]] - 
        15*dot[n12, s[1]]*dot[n12, s[2]]*dot[s[1], s[1]] - 
        18*dot[n12, s[1]]^2*dot[s[1], s[2]] + 4*dot[s[1], s[1]]*
         dot[s[1], s[2]]))/m1 + 
    (m2*((-15*dot[n12, s[1]]^3*dot[n12, s[2]])/4 + 3*dot[n12, s[1]]*
        dot[n12, s[2]]*dot[s[1], s[1]] + (3*dot[n12, s[1]]^2*dot[s[1], s[2]])/
        2 - (3*dot[s[1], s[1]]*dot[s[1], s[2]])/4 + 
       CS[ES2, 1]^2*(9*dot[n12, s[1]]^3*dot[n12, s[2]] - 
         9*dot[n12, s[1]]^2*dot[s[1], s[2]]) + 
       CS[ES2, 1]*(-9*dot[n12, s[1]]^2*dot[s[1], s[2]] + 
         3*dot[s[1], s[1]]*dot[s[1], s[2]]) + CS[BS3, 1]*
        (120*dot[n12, s[1]]^3*dot[n12, s[2]] - 
         (105*dot[n12, s[1]]*dot[n12, s[2]]*dot[s[1], s[1]])/2 - 
         48*dot[n12, s[1]]^2*dot[s[1], s[2]] + 
         (19*dot[s[1], s[1]]*dot[s[1], s[2]])/2)))/m1^2))/r12^6 + 
 (G^2*((CS[ES2, 1]*((-15*dot[n12, s[1]]^2*dot[n12, s[2]]^2)/8 + 
       (3*dot[n12, s[2]]^2*dot[s[1], s[1]])/8 + 
       (3*dot[n12, s[1]]*dot[n12, s[2]]*dot[s[1], s[2]])/4 + 
       (9*dot[n12, s[1]]^2*dot[s[2], s[2]])/8 - 
       (3*dot[s[1], s[1]]*dot[s[2], s[2]])/8 + 
       CS[ES2, 2]*((327*dot[n12, s[1]]^2*dot[s[2], s[2]])/4 - 
         (327*dot[s[1], s[1]]*dot[s[2], s[2]])/4)))/m2 + 
    (30*dot[n12, s[1]]^2*dot[n12, s[2]]^2 - 30*dot[n12, s[1]]*dot[n12, s[2]]*
       dot[s[1], s[2]] + 6*dot[s[1], s[2]]^2 - 6*dot[n12, s[1]]^2*
       dot[s[2], s[2]] + CS[ES2, 1]*((75*dot[n12, s[1]]^2*dot[n12, s[2]]^2)/
         2 - (15*dot[n12, s[2]]^2*dot[s[1], s[1]])/2 - 
        15*dot[n12, s[1]]*dot[n12, s[2]]*dot[s[1], s[2]] - 
        (3*dot[s[1], s[2]]^2)/2 - 6*dot[n12, s[1]]^2*dot[s[2], s[2]] + 
        (5*dot[s[1], s[1]]*dot[s[2], s[2]])/2 + CS[ES2, 2]*
         (93*dot[n12, s[1]]^2*dot[n12, s[2]]^2 - 
          (399*dot[n12, s[2]]^2*dot[s[1], s[1]])/4 - 48*dot[n12, s[1]]*
           dot[n12, s[2]]*dot[s[1], s[2]] + (9*dot[s[1], s[2]]^2)/2 - 
          15*dot[n12, s[1]]^2*dot[s[2], s[2]] + (345*dot[s[1], s[1]]*
            dot[s[2], s[2]])/4)))/m1))/r12^6 + 
 (G*m2*(CS[BS3, 1]*((-35*dot[n12, s[1]]^3*dot[n12, v[1]]*dot[s[1], v[1]])/2 + 
      (15*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], s[1]]*dot[s[1], v[1]])/2 + 
      (15*dot[n12, s[1]]^2*dot[s[1], v[1]]^2)/2 - 
      (3*dot[s[1], s[1]]*dot[s[1], v[1]]^2)/2 + 
      (35*dot[n12, s[1]]^3*dot[n12, v[1]]*dot[s[1], v[2]])/2 - 
      (15*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], s[1]]*dot[s[1], v[2]])/2 - 
      (15*dot[n12, s[1]]^2*dot[s[1], v[1]]*dot[s[1], v[2]])/2 + 
      (3*dot[s[1], s[1]]*dot[s[1], v[1]]*dot[s[1], v[2]])/2 + 
      (35*dot[n12, s[1]]^4*dot[v[1], v[1]])/2 - 15*dot[n12, s[1]]^2*
       dot[s[1], s[1]]*dot[v[1], v[1]] + 
      (3*dot[s[1], s[1]]^2*dot[v[1], v[1]])/2 - 
      (35*dot[n12, s[1]]^4*dot[v[1], v[2]])/2 + 15*dot[n12, s[1]]^2*
       dot[s[1], s[1]]*dot[v[1], v[2]] - 
      (3*dot[s[1], s[1]]^2*dot[v[1], v[2]])/2) + 
    CS[ES2, 1]*((315*dot[n12, s[1]]^2*dot[n12, v[1]]^2*dot[s[1], s[1]])/16 - 
      (105*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]])/
       4 - (45*dot[n12, v[1]]^2*dot[s[1], s[1]]^2)/16 + 
      (15*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]]^2)/4 - 
      (105*dot[n12, s[1]]^3*dot[n12, v[1]]*dot[s[1], v[1]])/8 + 
      (105*dot[n12, s[1]]^3*dot[n12, v[2]]*dot[s[1], v[1]])/4 - 
      (45*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], s[1]]*dot[s[1], v[1]])/8 - 
      (15*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], s[1]]*dot[s[1], v[1]])/4 + 
      (45*dot[n12, s[1]]^2*dot[s[1], v[1]]^2)/8 + 
      (15*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], s[1]]*dot[s[1], v[2]])/2 - 
      (45*dot[n12, s[1]]^2*dot[s[1], v[1]]*dot[s[1], v[2]])/4 + 
      (3*dot[s[1], s[1]]*dot[s[1], v[1]]*dot[s[1], v[2]])/4 - 
      (105*dot[n12, s[1]]^4*dot[v[1], v[1]])/16 + 
      (45*dot[n12, s[1]]^2*dot[s[1], s[1]]*dot[v[1], v[1]])/16 + 
      (15*dot[n12, s[1]]^2*dot[s[1], s[1]]*dot[v[1], v[2]])/4 - 
      (3*dot[s[1], s[1]]^2*dot[v[1], v[2]])/4) + 
    CS[ES4, 1]*((315*dot[n12, s[1]]^4*dot[n12, v[1]]*dot[n12, v[2]])/16 - 
      (105*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]])/
       8 + (15*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]]^2)/16 + 
      (35*dot[n12, s[1]]^3*dot[n12, v[1]]*dot[s[1], v[1]])/4 - 
      (35*dot[n12, s[1]]^3*dot[n12, v[2]]*dot[s[1], v[1]])/4 - 
      (15*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], s[1]]*dot[s[1], v[1]])/4 + 
      (15*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], s[1]]*dot[s[1], v[1]])/4 - 
      (15*dot[n12, s[1]]^2*dot[s[1], v[1]]^2)/4 + 
      (3*dot[s[1], s[1]]*dot[s[1], v[1]]^2)/4 - 
      (35*dot[n12, s[1]]^3*dot[n12, v[1]]*dot[s[1], v[2]])/4 + 
      (15*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], s[1]]*dot[s[1], v[2]])/4 + 
      (15*dot[n12, s[1]]^2*dot[s[1], v[1]]*dot[s[1], v[2]])/4 - 
      (3*dot[s[1], s[1]]*dot[s[1], v[1]]*dot[s[1], v[2]])/4 - 
      (105*dot[n12, s[1]]^4*dot[v[1], v[1]])/16 + 
      (45*dot[n12, s[1]]^2*dot[s[1], s[1]]*dot[v[1], v[1]])/8 - 
      (9*dot[s[1], s[1]]^2*dot[v[1], v[1]])/16 + 
      (245*dot[n12, s[1]]^4*dot[v[1], v[2]])/16 - 
      (105*dot[n12, s[1]]^2*dot[s[1], s[1]]*dot[v[1], v[2]])/8 + 
      (21*dot[s[1], s[1]]^2*dot[v[1], v[2]])/16 - 
      (105*dot[n12, s[1]]^4*dot[v[2], v[2]])/16 + 
      (45*dot[n12, s[1]]^2*dot[s[1], s[1]]*dot[v[2], v[2]])/8 - 
      (9*dot[s[1], s[1]]^2*dot[v[2], v[2]])/16)))/(m1^3*r12^5) + 
 (G*((315*dot[n12, s[1]]*dot[n12, s[2]]*dot[n12, v[1]]^2*dot[s[1], s[1]])/8 - 
    (105*dot[n12, s[1]]*dot[n12, s[2]]*dot[n12, v[1]]*dot[n12, v[2]]*
      dot[s[1], s[1]])/2 - (45*dot[n12, v[1]]^2*dot[s[1], s[1]]*
      dot[s[1], s[2]])/8 + (15*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]]*
      dot[s[1], s[2]])/2 - (105*dot[n12, s[1]]^2*dot[n12, s[2]]*
      dot[n12, v[1]]*dot[s[1], v[1]])/4 + 
    (105*dot[n12, s[1]]^2*dot[n12, s[2]]*dot[n12, v[2]]*dot[s[1], v[1]])/2 - 
    (15*dot[n12, s[2]]*dot[n12, v[1]]*dot[s[1], s[1]]*dot[s[1], v[1]])/2 + 
    (15*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], s[2]]*dot[s[1], v[1]])/2 - 
    15*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], s[2]]*dot[s[1], v[1]] + 
    (15*dot[n12, s[1]]*dot[n12, s[2]]*dot[s[1], v[1]]^2)/2 - 
    (3*dot[s[1], s[2]]*dot[s[1], v[1]]^2)/2 + 
    (15*dot[n12, s[2]]*dot[n12, v[1]]*dot[s[1], s[1]]*dot[s[1], v[2]])/2 - 
    15*dot[n12, s[1]]*dot[n12, s[2]]*dot[s[1], v[1]]*dot[s[1], v[2]] + 
    3*dot[s[1], s[2]]*dot[s[1], v[1]]*dot[s[1], v[2]] - 
    (45*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], s[1]]*dot[s[2], v[1]])/4 + 
    (15*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], s[1]]*dot[s[2], v[1]])/2 + 
    (15*dot[n12, s[1]]^2*dot[s[1], v[1]]*dot[s[2], v[1]])/4 + 
    (3*dot[s[1], s[1]]*dot[s[1], v[1]]*dot[s[2], v[1]])/2 - 
    (3*dot[s[1], s[1]]*dot[s[1], v[2]]*dot[s[2], v[1]])/2 + 
    (15*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], s[1]]*dot[s[2], v[2]])/2 - 
    (15*dot[n12, s[1]]^2*dot[s[1], v[1]]*dot[s[2], v[2]])/2 - 
    (105*dot[n12, s[1]]^3*dot[n12, s[2]]*dot[v[1], v[1]])/8 + 
    (45*dot[n12, s[1]]^2*dot[s[1], s[2]]*dot[v[1], v[1]])/8 + 
    (15*dot[n12, s[1]]*dot[n12, s[2]]*dot[s[1], s[1]]*dot[v[1], v[2]])/2 - 
    (3*dot[s[1], s[1]]*dot[s[1], s[2]]*dot[v[1], v[2]])/2 + 
    CS[ES2, 1]*((105*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]]*
        dot[s[1], s[2]])/8 - (15*dot[n12, v[1]]*dot[n12, v[2]]*
        dot[s[1], s[1]]*dot[s[1], s[2]])/8 - 
      (105*dot[n12, s[1]]^2*dot[n12, s[2]]*dot[n12, v[1]]*dot[s[1], v[1]])/
       2 + (15*dot[n12, s[2]]*dot[n12, v[1]]*dot[s[1], s[1]]*dot[s[1], v[1]])/
       2 + 15*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], s[2]]*dot[s[1], v[1]] - 
      (15*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], s[2]]*dot[s[1], v[1]])/4 + 
      15*dot[n12, s[1]]*dot[n12, s[2]]*dot[s[1], v[1]]^2 - 
      3*dot[s[1], s[2]]*dot[s[1], v[1]]^2 + 
      (315*dot[n12, s[1]]^2*dot[n12, s[2]]*dot[n12, v[1]]*dot[s[1], v[2]])/
       8 - (45*dot[n12, s[2]]*dot[n12, v[1]]*dot[s[1], s[1]]*dot[s[1], v[2]])/
       8 - 15*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], s[2]]*dot[s[1], v[2]] - 
      (45*dot[n12, s[1]]*dot[n12, s[2]]*dot[s[1], v[1]]*dot[s[1], v[2]])/4 + 
      3*dot[s[1], s[2]]*dot[s[1], v[1]]*dot[s[1], v[2]] - 
      (105*dot[n12, s[1]]^3*dot[n12, v[2]]*dot[s[2], v[1]])/8 + 
      (45*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], s[1]]*dot[s[2], v[1]])/8 + 
      (15*dot[n12, s[1]]^2*dot[s[1], v[1]]*dot[s[2], v[1]])/2 - 
      (3*dot[s[1], s[1]]*dot[s[1], v[1]]*dot[s[2], v[1]])/2 + 
      (105*dot[n12, s[1]]^3*dot[n12, s[2]]*dot[v[1], v[1]])/2 - 
      (45*dot[n12, s[1]]*dot[n12, s[2]]*dot[s[1], s[1]]*dot[v[1], v[1]])/2 - 
      (45*dot[n12, s[1]]^2*dot[s[1], s[2]]*dot[v[1], v[1]])/2 + 
      (9*dot[s[1], s[1]]*dot[s[1], s[2]]*dot[v[1], v[1]])/2 - 
      (315*dot[n12, s[1]]^3*dot[n12, s[2]]*dot[v[1], v[2]])/8 + 
      (135*dot[n12, s[1]]*dot[n12, s[2]]*dot[s[1], s[1]]*dot[v[1], v[2]])/8 + 
      15*dot[n12, s[1]]^2*dot[s[1], s[2]]*dot[v[1], v[2]] - 
      3*dot[s[1], s[1]]*dot[s[1], s[2]]*dot[v[1], v[2]]) + 
    CS[BS3, 1]*((315*dot[n12, s[1]]^3*dot[n12, s[2]]*dot[n12, v[1]]*
        dot[n12, v[2]])/4 - (105*dot[n12, s[1]]*dot[n12, s[2]]*dot[n12, v[1]]*
        dot[n12, v[2]]*dot[s[1], s[1]])/4 - 35*dot[n12, s[1]]^2*
       dot[n12, v[1]]^2*dot[s[1], s[2]] + 
      (175*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[2]])/
       4 - 35*dot[n12, s[1]]^2*dot[n12, v[2]]^2*dot[s[1], s[2]] + 
      5*dot[n12, v[1]]^2*dot[s[1], s[1]]*dot[s[1], s[2]] - 
      (25*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]]*dot[s[1], s[2]])/4 + 
      5*dot[n12, v[2]]^2*dot[s[1], s[1]]*dot[s[1], s[2]] + 
      (175*dot[n12, s[1]]^2*dot[n12, s[2]]*dot[n12, v[1]]*dot[s[1], v[1]])/
       4 - (175*dot[n12, s[1]]^2*dot[n12, s[2]]*dot[n12, v[2]]*
        dot[s[1], v[1]])/4 - (25*dot[n12, s[2]]*dot[n12, v[1]]*
        dot[s[1], s[1]]*dot[s[1], v[1]])/4 + 
      (25*dot[n12, s[2]]*dot[n12, v[2]]*dot[s[1], s[1]]*dot[s[1], v[1]])/4 + 
      (15*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], s[2]]*dot[s[1], v[1]])/2 - 
      (15*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], s[2]]*dot[s[1], v[1]])/2 - 
      (25*dot[n12, s[1]]*dot[n12, s[2]]*dot[s[1], v[1]]^2)/2 + 
      (dot[s[1], s[2]]*dot[s[1], v[1]]^2)/2 - 
      (245*dot[n12, s[1]]^2*dot[n12, s[2]]*dot[n12, v[1]]*dot[s[1], v[2]])/
       4 + 35*dot[n12, s[1]]^2*dot[n12, s[2]]*dot[n12, v[2]]*
       dot[s[1], v[2]] + (35*dot[n12, s[2]]*dot[n12, v[1]]*dot[s[1], s[1]]*
        dot[s[1], v[2]])/4 - 5*dot[n12, s[2]]*dot[n12, v[2]]*dot[s[1], s[1]]*
       dot[s[1], v[2]] - (5*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], s[2]]*
        dot[s[1], v[2]])/2 + 10*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], s[2]]*
       dot[s[1], v[2]] + (45*dot[n12, s[1]]*dot[n12, s[2]]*dot[s[1], v[1]]*
        dot[s[1], v[2]])/2 - (dot[s[1], s[2]]*dot[s[1], v[1]]*
        dot[s[1], v[2]])/2 - 10*dot[n12, s[1]]*dot[n12, s[2]]*
       dot[s[1], v[2]]^2 + 35*dot[n12, s[1]]^3*dot[n12, v[1]]*
       dot[s[2], v[1]] - (105*dot[n12, s[1]]^3*dot[n12, v[2]]*
        dot[s[2], v[1]])/4 - 15*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], s[1]]*
       dot[s[2], v[1]] + (45*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], s[1]]*
        dot[s[2], v[1]])/4 - (85*dot[n12, s[1]]^2*dot[s[1], v[1]]*
        dot[s[2], v[1]])/4 + (17*dot[s[1], s[1]]*dot[s[1], v[1]]*
        dot[s[2], v[1]])/4 + (65*dot[n12, s[1]]^2*dot[s[1], v[2]]*
        dot[s[2], v[1]])/4 - (13*dot[s[1], s[1]]*dot[s[1], v[2]]*
        dot[s[2], v[1]])/4 - (105*dot[n12, s[1]]^3*dot[n12, v[1]]*
        dot[s[2], v[2]])/4 + (35*dot[n12, s[1]]^3*dot[n12, v[2]]*
        dot[s[2], v[2]])/4 + (45*dot[n12, s[1]]*dot[n12, v[1]]*
        dot[s[1], s[1]]*dot[s[2], v[2]])/4 - 
      (15*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], s[1]]*dot[s[2], v[2]])/4 + 
      (55*dot[n12, s[1]]^2*dot[s[1], v[1]]*dot[s[2], v[2]])/4 - 
      (11*dot[s[1], s[1]]*dot[s[1], v[1]]*dot[s[2], v[2]])/4 - 
      (35*dot[n12, s[1]]^2*dot[s[1], v[2]]*dot[s[2], v[2]])/4 + 
      (7*dot[s[1], s[1]]*dot[s[1], v[2]]*dot[s[2], v[2]])/4 - 
      (105*dot[n12, s[1]]^3*dot[n12, s[2]]*dot[v[1], v[1]])/4 + 
      (45*dot[n12, s[1]]*dot[n12, s[2]]*dot[s[1], s[1]]*dot[v[1], v[1]])/4 + 
      (65*dot[n12, s[1]]^2*dot[s[1], s[2]]*dot[v[1], v[1]])/4 - 
      (13*dot[s[1], s[1]]*dot[s[1], s[2]]*dot[v[1], v[1]])/4 + 
      (175*dot[n12, s[1]]^3*dot[n12, s[2]]*dot[v[1], v[2]])/4 - 
      (75*dot[n12, s[1]]*dot[n12, s[2]]*dot[s[1], s[1]]*dot[v[1], v[2]])/4 - 
      (115*dot[n12, s[1]]^2*dot[s[1], s[2]]*dot[v[1], v[2]])/4 + 
      (23*dot[s[1], s[1]]*dot[s[1], s[2]]*dot[v[1], v[2]])/4 - 
      (35*dot[n12, s[1]]^3*dot[n12, s[2]]*dot[v[2], v[2]])/4 + 
      (15*dot[n12, s[1]]*dot[n12, s[2]]*dot[s[1], s[1]]*dot[v[2], v[2]])/4 + 
      (35*dot[n12, s[1]]^2*dot[s[1], s[2]]*dot[v[2], v[2]])/4 - 
      (7*dot[s[1], s[1]]*dot[s[1], s[2]]*dot[v[2], v[2]])/4)))/(m1^2*r12^5) + 
 (G*((105*dot[n12, s[1]]*dot[n12, s[2]]*dot[n12, v[1]]*dot[n12, v[2]]*
      dot[s[1], s[2]])/8 - (75*dot[n12, v[1]]*dot[n12, v[2]]*
      dot[s[1], s[2]]^2)/8 + (15*dot[n12, s[2]]*dot[n12, v[2]]*
      dot[s[1], s[2]]*dot[s[1], v[1]])/2 - 
    (105*dot[n12, s[1]]*dot[n12, s[2]]^2*dot[n12, v[1]]*dot[s[1], v[2]])/8 + 
    (75*dot[n12, s[2]]*dot[n12, v[1]]*dot[s[1], s[2]]*dot[s[1], v[2]])/8 - 
    (15*dot[n12, s[2]]^2*dot[s[1], v[1]]*dot[s[1], v[2]])/2 + 
    (15*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]]*dot[s[2], s[2]])/2 - 
    (15*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]]*dot[s[2], s[2]])/2 - 
    (15*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]]*dot[s[2], s[2]])/4 + 
    (57*dot[s[1], v[1]]*dot[s[1], v[2]]*dot[s[2], s[2]])/8 - 
    (105*dot[n12, s[1]]^2*dot[n12, s[2]]*dot[n12, v[2]]*dot[s[2], v[1]])/8 - 
    (15*dot[n12, s[2]]*dot[n12, v[2]]*dot[s[1], s[1]]*dot[s[2], v[1]])/2 + 
    (75*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], s[2]]*dot[s[2], v[1]])/8 + 
    15*dot[n12, s[1]]*dot[n12, s[2]]*dot[s[1], v[2]]*dot[s[2], v[1]] - 
    (69*dot[s[1], s[2]]*dot[s[1], v[2]]*dot[s[2], v[1]])/8 - 
    (15*dot[n12, s[2]]*dot[n12, v[1]]*dot[s[1], s[1]]*dot[s[2], v[2]])/2 + 
    (15*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], s[2]]*dot[s[2], v[2]])/4 + 
    (15*dot[n12, s[1]]*dot[n12, s[2]]*dot[s[1], v[1]]*dot[s[2], v[2]])/2 - 
    (57*dot[s[1], s[2]]*dot[s[1], v[1]]*dot[s[2], v[2]])/8 - 
    (15*dot[n12, s[1]]^2*dot[s[2], v[1]]*dot[s[2], v[2]])/4 + 
    (57*dot[s[1], s[1]]*dot[s[2], v[1]]*dot[s[2], v[2]])/8 + 
    (105*dot[n12, s[1]]^2*dot[n12, s[2]]^2*dot[v[1], v[2]])/8 + 
    (15*dot[n12, s[2]]^2*dot[s[1], s[1]]*dot[v[1], v[2]])/2 - 
    (195*dot[n12, s[1]]*dot[n12, s[2]]*dot[s[1], s[2]]*dot[v[1], v[2]])/8 + 
    (69*dot[s[1], s[2]]^2*dot[v[1], v[2]])/8 + 
    (15*dot[n12, s[1]]^2*dot[s[2], s[2]]*dot[v[1], v[2]])/4 - 
    (57*dot[s[1], s[1]]*dot[s[2], s[2]]*dot[v[1], v[2]])/8 + 
    CS[ES2, 1]*((-105*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]]*
        dot[s[2], s[2]])/4 + (315*dot[n12, s[1]]^2*dot[n12, v[2]]^2*
        dot[s[2], s[2]])/16 + (15*dot[n12, v[1]]*dot[n12, v[2]]*
        dot[s[1], s[1]]*dot[s[2], s[2]])/4 - 
      (45*dot[n12, v[2]]^2*dot[s[1], s[1]]*dot[s[2], s[2]])/16 + 
      (15*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]]*dot[s[2], s[2]])/2 + 
      (15*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[2]]*dot[s[2], s[2]])/2 - 
      (45*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[2]]*dot[s[2], s[2]])/4 - 
      (3*dot[s[1], v[1]]*dot[s[1], v[2]]*dot[s[2], s[2]])/2 + 
      (9*dot[s[1], v[2]]^2*dot[s[2], s[2]])/8 + 
      (105*dot[n12, s[1]]^2*dot[n12, s[2]]*dot[n12, v[2]]*dot[s[2], v[1]])/
       2 - (15*dot[n12, s[2]]*dot[n12, v[2]]*dot[s[1], s[1]]*dot[s[2], v[1]])/
       2 - 15*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], s[2]]*dot[s[2], v[1]] - 
      15*dot[n12, s[1]]*dot[n12, s[2]]*dot[s[1], v[2]]*dot[s[2], v[1]] + 
      3*dot[s[1], s[2]]*dot[s[1], v[2]]*dot[s[2], v[1]] + 
      (105*dot[n12, s[1]]^2*dot[n12, s[2]]*dot[n12, v[1]]*dot[s[2], v[2]])/
       4 - (525*dot[n12, s[1]]^2*dot[n12, s[2]]*dot[n12, v[2]]*
        dot[s[2], v[2]])/8 - (15*dot[n12, s[2]]*dot[n12, v[1]]*
        dot[s[1], s[1]]*dot[s[2], v[2]])/4 + 
      (75*dot[n12, s[2]]*dot[n12, v[2]]*dot[s[1], s[1]]*dot[s[2], v[2]])/8 - 
      (15*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], s[2]]*dot[s[2], v[2]])/2 + 
      (75*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], s[2]]*dot[s[2], v[2]])/4 - 
      (15*dot[n12, s[1]]*dot[n12, s[2]]*dot[s[1], v[1]]*dot[s[2], v[2]])/2 + 
      (3*dot[s[1], s[2]]*dot[s[1], v[1]]*dot[s[2], v[2]])/2 + 
      (75*dot[n12, s[1]]*dot[n12, s[2]]*dot[s[1], v[2]]*dot[s[2], v[2]])/4 - 
      (15*dot[s[1], s[2]]*dot[s[1], v[2]]*dot[s[2], v[2]])/4 - 
      (45*dot[n12, s[1]]^2*dot[s[2], v[1]]*dot[s[2], v[2]])/4 + 
      (9*dot[s[1], s[1]]*dot[s[2], v[1]]*dot[s[2], v[2]])/4 + 
      (75*dot[n12, s[1]]^2*dot[s[2], v[2]]^2)/8 - 
      (15*dot[s[1], s[1]]*dot[s[2], v[2]]^2)/8 - 
      (105*dot[n12, s[1]]^2*dot[n12, s[2]]^2*dot[v[1], v[2]])/2 + 
      (15*dot[n12, s[2]]^2*dot[s[1], s[1]]*dot[v[1], v[2]])/2 + 
      30*dot[n12, s[1]]*dot[n12, s[2]]*dot[s[1], s[2]]*dot[v[1], v[2]] - 
      3*dot[s[1], s[2]]^2*dot[v[1], v[2]] + 
      (45*dot[n12, s[1]]^2*dot[s[2], s[2]]*dot[v[1], v[2]])/4 - 
      (9*dot[s[1], s[1]]*dot[s[2], s[2]]*dot[v[1], v[2]])/4 + 
      (735*dot[n12, s[1]]^2*dot[n12, s[2]]^2*dot[v[2], v[2]])/16 - 
      (105*dot[n12, s[2]]^2*dot[s[1], s[1]]*dot[v[2], v[2]])/16 - 
      (105*dot[n12, s[1]]*dot[n12, s[2]]*dot[s[1], s[2]]*dot[v[2], v[2]])/4 + 
      (21*dot[s[1], s[2]]^2*dot[v[2], v[2]])/8 - 
      (75*dot[n12, s[1]]^2*dot[s[2], s[2]]*dot[v[2], v[2]])/8 + 
      (15*dot[s[1], s[1]]*dot[s[2], s[2]]*dot[v[2], v[2]])/8 + 
      CS[ES2, 2]*((945*dot[n12, s[1]]^2*dot[n12, s[2]]^2*dot[n12, v[1]]*
          dot[n12, v[2]])/16 - (945*dot[n12, s[2]]^2*dot[n12, v[1]]*
          dot[n12, v[2]]*dot[s[1], s[1]])/16 - 
        (105*dot[n12, s[1]]*dot[n12, s[2]]*dot[n12, v[1]]*dot[n12, v[2]]*
          dot[s[1], s[2]])/4 + (15*dot[n12, v[1]]*dot[n12, v[2]]*
          dot[s[1], s[2]]^2)/8 + (105*dot[n12, s[1]]*dot[n12, s[2]]^2*
          dot[n12, v[1]]*dot[s[1], v[1]])/8 - 
        (105*dot[n12, s[1]]*dot[n12, s[2]]^2*dot[n12, v[2]]*dot[s[1], v[1]])/
         8 - (15*dot[n12, s[2]]*dot[n12, v[1]]*dot[s[1], s[2]]*
          dot[s[1], v[1]])/2 + (15*dot[n12, s[2]]*dot[n12, v[2]]*
          dot[s[1], s[2]]*dot[s[1], v[1]])/2 + 
        (1155*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[2], s[2]])/
         16 - (105*dot[n12, s[1]]^2*dot[n12, v[2]]^2*dot[s[2], s[2]])/4 - 
        (45*dot[n12, v[1]]^2*dot[s[1], s[1]]*dot[s[2], s[2]])/2 - 
        (45*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]]*dot[s[2], s[2]])/
         16 + (105*dot[n12, v[2]]^2*dot[s[1], s[1]]*dot[s[2], s[2]])/4 + 
        (75*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]]*dot[s[2], s[2]])/
         8 - (135*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]]*
          dot[s[2], s[2]])/8 - 3*dot[s[1], v[1]]^2*dot[s[2], s[2]] + 
        (9*dot[s[1], v[1]]*dot[s[1], v[2]]*dot[s[2], s[2]])/2 - 
        (105*dot[n12, s[1]]^2*dot[n12, s[2]]*dot[n12, v[2]]*dot[s[2], v[1]])/
         4 + 15*dot[n12, s[2]]*dot[n12, v[1]]*dot[s[1], s[1]]*
         dot[s[2], v[1]] - (15*dot[n12, s[2]]*dot[n12, v[2]]*dot[s[1], s[1]]*
          dot[s[2], v[1]])/4 + (15*dot[n12, s[1]]*dot[n12, v[2]]*
          dot[s[1], s[2]]*dot[s[2], v[1]])/2 - 
        (15*dot[n12, s[1]]*dot[n12, s[2]]*dot[s[1], v[1]]*dot[s[2], v[1]])/
         2 + (3*dot[s[1], s[2]]*dot[s[1], v[1]]*dot[s[2], v[1]])/2 + 
        (15*dot[n12, s[1]]*dot[n12, s[2]]*dot[s[1], v[2]]*dot[s[2], v[1]])/
         4 - (3*dot[s[1], s[2]]*dot[s[1], v[2]]*dot[s[2], v[1]])/4 - 
        (3*dot[s[1], s[1]]*dot[s[2], v[1]]^2)/2 - 
        (105*dot[n12, s[1]]^2*dot[n12, s[2]]*dot[n12, v[1]]*dot[s[2], v[2]])/
         8 + (105*dot[n12, s[1]]^2*dot[n12, s[2]]*dot[n12, v[2]]*
          dot[s[2], v[2]])/8 + (105*dot[n12, s[2]]*dot[n12, v[1]]*
          dot[s[1], s[1]]*dot[s[2], v[2]])/8 - 
        (105*dot[n12, s[2]]*dot[n12, v[2]]*dot[s[1], s[1]]*dot[s[2], v[2]])/
         8 + (15*dot[n12, s[1]]*dot[n12, s[2]]*dot[s[1], v[1]]*
          dot[s[2], v[2]])/4 - (3*dot[s[1], s[2]]*dot[s[1], v[1]]*
          dot[s[2], v[2]])/4 + (15*dot[n12, s[1]]^2*dot[s[2], v[1]]*
          dot[s[2], v[2]])/4 - (15*dot[s[1], s[1]]*dot[s[2], v[1]]*
          dot[s[2], v[2]])/4 - (15*dot[n12, s[1]]^2*dot[s[2], v[2]]^2)/4 + 
        (15*dot[s[1], s[1]]*dot[s[2], v[2]]^2)/4 - 
        (315*dot[n12, s[1]]^2*dot[n12, s[2]]^2*dot[v[1], v[1]])/8 + 
        (315*dot[n12, s[2]]^2*dot[s[1], s[1]]*dot[v[1], v[1]])/8 + 
        (45*dot[n12, s[1]]*dot[n12, s[2]]*dot[s[1], s[2]]*dot[v[1], v[1]])/
         2 - (9*dot[s[1], s[2]]^2*dot[v[1], v[1]])/4 + 
        (45*dot[n12, s[1]]^2*dot[s[2], s[2]]*dot[v[1], v[1]])/8 - 
        (255*dot[s[1], s[1]]*dot[s[2], s[2]]*dot[v[1], v[1]])/8 + 
        (735*dot[n12, s[1]]^2*dot[n12, s[2]]^2*dot[v[1], v[2]])/16 - 
        (735*dot[n12, s[2]]^2*dot[s[1], s[1]]*dot[v[1], v[2]])/16 - 
        (105*dot[n12, s[1]]*dot[n12, s[2]]*dot[s[1], s[2]]*dot[v[1], v[2]])/
         4 + (21*dot[s[1], s[2]]^2*dot[v[1], v[2]])/8 + 
        (465*dot[n12, s[1]]^2*dot[s[2], s[2]]*dot[v[1], v[2]])/16 + 
        (33*dot[s[1], s[1]]*dot[s[2], s[2]]*dot[v[1], v[2]])/16 - 
        30*dot[n12, s[1]]^2*dot[s[2], s[2]]*dot[v[2], v[2]] + 
        30*dot[s[1], s[1]]*dot[s[2], s[2]]*dot[v[2], v[2]]))))/(m1*m2*r12^5)


==> anc/unreduced-nlos12s22.dat.m <==
(* Requires symmetrization over 1<->2 *)


(* notation: triple[A,B,C] == ( \vec{A} \times \vec{B} ) \cdot \vec{C} *)
(* dot[A,B] == \vec{A} \cdot \vec{B} *)
(* CS[ES2,i] == C_{ES^2,i} *)
(* CS[BS3,i] == C_{BS^3,i} *)
(* CS[ES4,i] == C_{ES^4,i} *)
(* CS[E2S4,i] == C_{E^2S^4,i} *)
(* n12 == (\vec{x}_1 - \vec{x}_2)/r *)
(* s[i] == \vec{S}_i *)
(* s2[i] == (\vec{S}_i)^2 *)
(* v[i] == \vec{v}_i *)
(* P[i] == \vec{p}_i *)
(* a[i,j] == \frac{d^{j+2} \vec{x}_i}{dt^{j+2}} *)
(* sa[i,j] == \frac{d^{j} \vec{S}_i}{dt^{j}} *)
(* s2a[i,j] == \frac{d^{j} (\vec{S}_i)^2}{dt^{j}} *)


(G^2*((CS[ES2, 1]*CS[ES2, 2]*(-90*dot[n12, s[1]]^2*dot[s[2], s[2]] + 
       90*dot[s[1], s[1]]*dot[s[2], s[2]]))/m2 + 
    (CS[ES2, 1]*((-57*dot[n12, s[1]]^2*dot[n12, s[2]]^2)/2 + 
       (9*dot[n12, s[2]]^2*dot[s[1], s[1]])/2 + 15*dot[n12, s[1]]*
        dot[n12, s[2]]*dot[s[1], s[2]] - (3*dot[s[1], s[2]]^2)/2 + 
       (dot[s[1], s[1]]*dot[s[2], s[2]])/2 + CS[ES2, 2]*
        (-108*dot[n12, s[1]]^2*dot[n12, s[2]]^2 + 108*dot[n12, s[2]]^2*
          dot[s[1], s[1]] + 54*dot[n12, s[1]]*dot[n12, s[2]]*
          dot[s[1], s[2]] - (9*dot[s[1], s[2]]^2)/2 + 18*dot[n12, s[1]]^2*
          dot[s[2], s[2]] - (189*dot[s[1], s[1]]*dot[s[2], s[2]])/2)))/m1))/
  r12^6 + (G*CS[ES2, 1]*CS[ES2, 2]*
   ((15*dot[n12, s[1]]*dot[n12, s[2]]*dot[n12, sa[1, 1]]*dot[n12, sa[2, 1]])/
     4 + (3*dot[n12, sa[1, 1]]*dot[n12, sa[2, 1]]*dot[s[1], s[2]])/4 - 
    (15*dot[n12, s[2]]*dot[n12, sa[2, 1]]*dot[s[1], sa[1, 1]])/4 + 
    (3*dot[n12, s[2]]*dot[n12, sa[1, 1]]*dot[s[1], sa[2, 1]])/2 - 
    2*dot[s[1], sa[1, 2]]*dot[s[2], s[2]] - 
    (27*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[s[2], sa[2, 1]])/4 + 
    (13*dot[s[1], sa[1, 1]]*dot[s[2], sa[2, 1]])/4 - 
    3*dot[n12, s[1]]^2*dot[s[2], sa[2, 2]] + 3*dot[s[1], s[1]]*
     dot[s[2], sa[2, 2]] - (3*dot[s[1], sa[2, 1]]*dot[sa[1, 1], s[2]])/4 - 
    2*dot[s[2], s[2]]*dot[sa[1, 1], sa[1, 1]] + 
    (3*dot[n12, s[1]]*dot[n12, s[2]]*dot[sa[1, 1], sa[2, 1]])/4 - 
    (3*dot[s[1], s[2]]*dot[sa[1, 1], sa[2, 1]])/4 - 
    3*dot[n12, s[1]]^2*dot[sa[2, 1], sa[2, 1]] + 
    3*dot[s[1], s[1]]*dot[sa[2, 1], sa[2, 1]]))/(m1*m2*r12^3) + 
 (G*CS[ES2, 1]*CS[ES2, 2]*((105*dot[n12, s[1]]*dot[n12, s[2]]^2*
      dot[n12, sa[1, 1]]*dot[n12, v[2]])/4 - 
    (15*dot[n12, s[1]]*dot[n12, s[2]]^2*dot[s[1], a[1, 0]])/4 - 
    (15*dot[n12, s[2]]*dot[n12, sa[1, 1]]*dot[n12, v[2]]*dot[s[1], s[2]])/2 + 
    3*dot[n12, s[2]]*dot[s[1], a[1, 0]]*dot[s[1], s[2]] - 
    (105*dot[n12, s[2]]^2*dot[n12, v[2]]*dot[s[1], sa[1, 1]])/4 + 
    (15*dot[n12, s[1]]*dot[n12, s[2]]*dot[n12, v[1]]*dot[s[1], sa[2, 1]])/2 + 
    6*dot[n12, v[1]]*dot[s[1], s[2]]*dot[s[1], sa[2, 1]] - 
    (15*dot[n12, s[2]]^2*dot[n12, sa[1, 1]]*dot[s[1], v[1]])/4 - 
    (3*dot[n12, sa[2, 1]]*dot[s[1], s[2]]*dot[s[1], v[1]])/2 + 
    (9*dot[n12, s[2]]*dot[s[1], sa[2, 1]]*dot[s[1], v[1]])/4 + 
    (45*dot[n12, s[2]]^2*dot[n12, sa[1, 1]]*dot[s[1], v[2]])/8 + 
    (15*dot[n12, s[1]]^2*dot[n12, s[2]]*dot[s[2], a[2, 0]])/4 - 
    (15*dot[n12, s[2]]*dot[s[1], s[1]]*dot[s[2], a[2, 0]])/4 + 
    (15*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]]*dot[s[2], s[2]])/4 - 
    (9*dot[n12, s[1]]*dot[s[1], a[1, 0]]*dot[s[2], s[2]])/4 + 
    12*dot[n12, v[1]]*dot[s[1], sa[1, 1]]*dot[s[2], s[2]] - 
    (15*dot[n12, v[2]]*dot[s[1], sa[1, 1]]*dot[s[2], s[2]])/4 - 
    (9*dot[n12, sa[1, 1]]*dot[s[1], v[1]]*dot[s[2], s[2]])/4 - 
    15*dot[n12, s[1]]^2*dot[n12, v[2]]*dot[s[2], sa[2, 1]] - 
    (15*dot[n12, v[1]]*dot[s[1], s[1]]*dot[s[2], sa[2, 1]])/2 + 
    15*dot[n12, v[2]]*dot[s[1], s[1]]*dot[s[2], sa[2, 1]] - 
    (27*dot[n12, s[1]]*dot[s[1], v[1]]*dot[s[2], sa[2, 1]])/4 - 
    (45*dot[n12, s[1]]^2*dot[n12, sa[2, 1]]*dot[s[2], v[1]])/8 + 
    (15*dot[n12, sa[2, 1]]*dot[s[1], s[1]]*dot[s[2], v[1]])/4 - 
    6*dot[n12, s[2]]*dot[s[1], sa[1, 1]]*dot[s[2], v[1]] - 
    (9*dot[n12, s[1]]*dot[s[1], sa[2, 1]]*dot[s[2], v[1]])/8 - 
    (15*dot[n12, s[1]]*dot[n12, s[2]]*dot[n12, sa[1, 1]]*dot[s[2], v[2]])/2 + 
    (15*dot[n12, s[1]]^2*dot[n12, sa[2, 1]]*dot[s[2], v[2]])/4 - 
    (15*dot[n12, sa[2, 1]]*dot[s[1], s[1]]*dot[s[2], v[2]])/4 + 
    (15*dot[n12, s[2]]*dot[s[1], sa[1, 1]]*dot[s[2], v[2]])/4 + 
    (15*dot[n12, v[2]]*dot[s[1], s[2]]*dot[sa[1, 1], s[2]])/2 + 
    3*dot[n12, s[2]]*dot[s[1], v[1]]*dot[sa[1, 1], s[2]] - 
    (45*dot[n12, s[2]]*dot[s[1], v[2]]*dot[sa[1, 1], s[2]])/8 + 
    (15*dot[n12, s[1]]*dot[s[2], v[2]]*dot[sa[1, 1], s[2]])/4 - 
    (15*dot[n12, s[1]]*dot[n12, s[2]]^2*dot[sa[1, 1], v[1]])/4 + 
    3*dot[n12, s[2]]*dot[s[1], s[2]]*dot[sa[1, 1], v[1]] - 
    (9*dot[n12, s[1]]*dot[s[2], s[2]]*dot[sa[1, 1], v[1]])/4 - 
    (45*dot[n12, s[1]]^2*dot[n12, s[2]]*dot[sa[2, 1], v[1]])/4 + 
    (15*dot[n12, s[2]]*dot[s[1], s[1]]*dot[sa[2, 1], v[1]])/4 + 
    (9*dot[n12, s[1]]*dot[s[1], s[2]]*dot[sa[2, 1], v[1]])/2 + 
    (15*dot[n12, s[1]]^2*dot[n12, s[2]]*dot[sa[2, 1], v[2]])/4 - 
    (15*dot[n12, s[2]]*dot[s[1], s[1]]*dot[sa[2, 1], v[2]])/4))/
  (m1*m2*r12^4) + (G*CS[ES2, 1]*CS[ES2, 2]*
   ((-945*dot[n12, s[1]]^2*dot[n12, s[2]]^2*dot[n12, v[1]]*dot[n12, v[2]])/
     16 + (945*dot[n12, s[2]]^2*dot[n12, v[1]]*dot[n12, v[2]]*
      dot[s[1], s[1]])/16 + (105*dot[n12, s[1]]*dot[n12, s[2]]*dot[n12, v[1]]*
      dot[n12, v[2]]*dot[s[1], s[2]])/4 - 
    (15*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[2]]^2)/8 - 
    (105*dot[n12, s[1]]*dot[n12, s[2]]^2*dot[n12, v[1]]*dot[s[1], v[1]])/8 + 
    (105*dot[n12, s[1]]*dot[n12, s[2]]^2*dot[n12, v[2]]*dot[s[1], v[1]])/8 + 
    (15*dot[n12, s[2]]*dot[n12, v[1]]*dot[s[1], s[2]]*dot[s[1], v[1]])/2 - 
    (15*dot[n12, s[2]]*dot[n12, v[2]]*dot[s[1], s[2]]*dot[s[1], v[1]])/2 - 
    (1155*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[2], s[2]])/
     16 + (105*dot[n12, s[1]]^2*dot[n12, v[2]]^2*dot[s[2], s[2]])/4 + 
    (45*dot[n12, v[1]]^2*dot[s[1], s[1]]*dot[s[2], s[2]])/2 + 
    (45*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]]*dot[s[2], s[2]])/16 - 
    (105*dot[n12, v[2]]^2*dot[s[1], s[1]]*dot[s[2], s[2]])/4 - 
    (75*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], v[1]]*dot[s[2], s[2]])/8 + 
    (135*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], v[1]]*dot[s[2], s[2]])/8 + 
    3*dot[s[1], v[1]]^2*dot[s[2], s[2]] - 
    (9*dot[s[1], v[1]]*dot[s[1], v[2]]*dot[s[2], s[2]])/2 + 
    (105*dot[n12, s[1]]^2*dot[n12, s[2]]*dot[n12, v[2]]*dot[s[2], v[1]])/4 - 
    15*dot[n12, s[2]]*dot[n12, v[1]]*dot[s[1], s[1]]*dot[s[2], v[1]] + 
    (15*dot[n12, s[2]]*dot[n12, v[2]]*dot[s[1], s[1]]*dot[s[2], v[1]])/4 - 
    (15*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], s[2]]*dot[s[2], v[1]])/2 + 
    (15*dot[n12, s[1]]*dot[n12, s[2]]*dot[s[1], v[1]]*dot[s[2], v[1]])/2 - 
    (3*dot[s[1], s[2]]*dot[s[1], v[1]]*dot[s[2], v[1]])/2 - 
    (15*dot[n12, s[1]]*dot[n12, s[2]]*dot[s[1], v[2]]*dot[s[2], v[1]])/4 + 
    (3*dot[s[1], s[2]]*dot[s[1], v[2]]*dot[s[2], v[1]])/4 + 
    (3*dot[s[1], s[1]]*dot[s[2], v[1]]^2)/2 + 
    (105*dot[n12, s[1]]^2*dot[n12, s[2]]*dot[n12, v[1]]*dot[s[2], v[2]])/8 - 
    (105*dot[n12, s[1]]^2*dot[n12, s[2]]*dot[n12, v[2]]*dot[s[2], v[2]])/8 - 
    (105*dot[n12, s[2]]*dot[n12, v[1]]*dot[s[1], s[1]]*dot[s[2], v[2]])/8 + 
    (105*dot[n12, s[2]]*dot[n12, v[2]]*dot[s[1], s[1]]*dot[s[2], v[2]])/8 - 
    (15*dot[n12, s[1]]*dot[n12, s[2]]*dot[s[1], v[1]]*dot[s[2], v[2]])/4 + 
    (3*dot[s[1], s[2]]*dot[s[1], v[1]]*dot[s[2], v[2]])/4 - 
    (15*dot[n12, s[1]]^2*dot[s[2], v[1]]*dot[s[2], v[2]])/4 + 
    (15*dot[s[1], s[1]]*dot[s[2], v[1]]*dot[s[2], v[2]])/4 + 
    (15*dot[n12, s[1]]^2*dot[s[2], v[2]]^2)/4 - 
    (15*dot[s[1], s[1]]*dot[s[2], v[2]]^2)/4 + 
    (315*dot[n12, s[1]]^2*dot[n12, s[2]]^2*dot[v[1], v[1]])/8 - 
    (315*dot[n12, s[2]]^2*dot[s[1], s[1]]*dot[v[1], v[1]])/8 - 
    (45*dot[n12, s[1]]*dot[n12, s[2]]*dot[s[1], s[2]]*dot[v[1], v[1]])/2 + 
    (9*dot[s[1], s[2]]^2*dot[v[1], v[1]])/4 - 
    (45*dot[n12, s[1]]^2*dot[s[2], s[2]]*dot[v[1], v[1]])/8 + 
    (255*dot[s[1], s[1]]*dot[s[2], s[2]]*dot[v[1], v[1]])/8 - 
    (735*dot[n12, s[1]]^2*dot[n12, s[2]]^2*dot[v[1], v[2]])/16 + 
    (735*dot[n12, s[2]]^2*dot[s[1], s[1]]*dot[v[1], v[2]])/16 + 
    (105*dot[n12, s[1]]*dot[n12, s[2]]*dot[s[1], s[2]]*dot[v[1], v[2]])/4 - 
    (21*dot[s[1], s[2]]^2*dot[v[1], v[2]])/8 - 
    (465*dot[n12, s[1]]^2*dot[s[2], s[2]]*dot[v[1], v[2]])/16 - 
    (33*dot[s[1], s[1]]*dot[s[2], s[2]]*dot[v[1], v[2]])/16 + 
    30*dot[n12, s[1]]^2*dot[s[2], s[2]]*dot[v[2], v[2]] - 
    30*dot[s[1], s[1]]*dot[s[2], s[2]]*dot[v[2], v[2]]))/(m1*m2*r12^5)


==> anc/unreduced-nlos13s2.dat.m <==
(* notation: triple[A,B,C] == ( \vec{A} \times \vec{B} ) \cdot \vec{C} *)
(* dot[A,B] == \vec{A} \cdot \vec{B} *)
(* CS[ES2,i] == C_{ES^2,i} *)
(* CS[BS3,i] == C_{BS^3,i} *)
(* CS[ES4,i] == C_{ES^4,i} *)
(* CS[E2S4,i] == C_{E^2S^4,i} *)
(* n12 == (\vec{x}_1 - \vec{x}_2)/r *)
(* s[i] == \vec{S}_i *)
(* s2[i] == (\vec{S}_i)^2 *)
(* v[i] == \vec{v}_i *)
(* P[i] == \vec{p}_i *)
(* a[i,j] == \frac{d^{j+2} \vec{x}_i}{dt^{j+2}} *)
(* sa[i,j] == \frac{d^{j} \vec{S}_i}{dt^{j}} *)
(* s2a[i,j] == \frac{d^{j} (\vec{S}_i)^2}{dt^{j}} *)


(G^2*((CS[BS3, 1]*(-40*dot[n12, s[1]]^3*dot[n12, s[2]] + 
        18*dot[n12, s[1]]*dot[n12, s[2]]*dot[s[1], s[1]] + 
        15*dot[n12, s[1]]^2*dot[s[1], s[2]] - 3*dot[s[1], s[1]]*
         dot[s[1], s[2]]) + CS[ES2, 1]*(-24*dot[n12, s[1]]^3*dot[n12, s[2]] + 
        6*dot[n12, s[1]]*dot[n12, s[2]]*dot[s[1], s[1]] + 
        9*dot[n12, s[1]]^2*dot[s[1], s[2]] - dot[s[1], s[1]]*
         dot[s[1], s[2]]))/m1 + 
    (m2*(CS[BS3, 1]*(-115*dot[n12, s[1]]^3*dot[n12, s[2]] + 
         51*dot[n12, s[1]]*dot[n12, s[2]]*dot[s[1], s[1]] + 
         45*dot[n12, s[1]]^2*dot[s[1], s[2]] - 9*dot[s[1], s[1]]*
          dot[s[1], s[2]]) + CS[ES2, 1]*(15*dot[n12, s[1]]^3*dot[n12, s[2]] - 
         12*dot[n12, s[1]]*dot[n12, s[2]]*dot[s[1], s[1]] - 
         6*dot[n12, s[1]]^2*dot[s[1], s[2]] + 3*dot[s[1], s[1]]*
          dot[s[1], s[2]])))/m1^2))/r12^6 + 
 (G*CS[BS3, 1]*((15*dot[n12, s[1]]^2*dot[n12, sa[1, 1]]*dot[n12, sa[2, 1]])/
     4 - (3*dot[n12, sa[1, 1]]*dot[n12, sa[2, 1]]*dot[s[1], s[1]])/4 - 
    (3*dot[n12, s[1]]*dot[n12, sa[2, 1]]*dot[s[1], sa[1, 1]])/2 - 
    (dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[s[1], sa[2, 1]])/2 + 
    (dot[s[1], sa[1, 1]]*dot[s[1], sa[2, 1]])/6 - 
    (dot[n12, s[1]]^2*dot[sa[1, 1], sa[2, 1]])/4 + 
    (dot[s[1], s[1]]*dot[sa[1, 1], sa[2, 1]])/12))/(m1^2*r12^3) + 
 (G*(CS[ES2, 1]*(15*dot[n12, s[1]]^2*dot[n12, s[2]]*dot[s[1], a[1, 0]] - 
      15*dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[n12, s[2]]*dot[s[1], s[1]] - 
      6*dot[n12, s[1]]*dot[s[1], a[1, 0]]*dot[s[1], s[2]] + 
      3*dot[n12, a[1, 0]]*dot[s[1], s[1]]*dot[s[1], s[2]] - 
      (15*dot[n12, s[1]]*dot[n12, s[2]]*dot[n12, v[1]]*dot[s[1], sa[1, 1]])/
       2 + (3*dot[n12, v[1]]*dot[s[1], s[2]]*dot[s[1], sa[1, 1]])/2 + 
      (15*dot[n12, s[1]]*dot[n12, s[2]]*dot[n12, sa[1, 1]]*dot[s[1], v[1]])/
       2 - (3*dot[n12, sa[1, 1]]*dot[s[1], s[2]]*dot[s[1], v[1]])/2 + 
      3*dot[n12, s[1]]*dot[s[1], s[1]]*dot[s[2], a[1, 0]] + 
      (3*dot[n12, s[1]]*dot[s[1], sa[1, 1]]*dot[s[2], v[1]])/2 - 
      (3*dot[n12, s[1]]*dot[s[1], v[1]]*dot[sa[1, 1], s[2]])/2) + 
    CS[BS3, 1]*((-35*dot[n12, s[1]]^3*dot[n12, sa[2, 1]]*dot[n12, v[1]])/4 + 
      (105*dot[n12, s[1]]^2*dot[n12, s[2]]*dot[n12, sa[1, 1]]*dot[n12, v[2]])/
       4 - 5*dot[n12, s[1]]^2*dot[n12, s[2]]*dot[s[1], a[2, 0]] + 
      (5*dot[n12, a[1, 0]]*dot[n12, s[1]]*dot[n12, s[2]]*dot[s[1], s[1]])/2 + 
      (5*dot[n12, s[2]]*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[s[1], s[1]])/
       2 + (15*dot[n12, s[1]]*dot[n12, sa[2, 1]]*dot[n12, v[1]]*
        dot[s[1], s[1]])/4 - (25*dot[n12, s[2]]*dot[n12, sa[1, 1]]*
        dot[n12, v[2]]*dot[s[1], s[1]])/4 - 
      (dot[n12, s[2]]*dot[s[1], a[1, 0]]*dot[s[1], s[1]])/2 + 
      dot[n12, s[2]]*dot[s[1], a[2, 0]]*dot[s[1], s[1]] - 
      5*dot[n12, a[1, 0]]*dot[n12, s[1]]^2*dot[s[1], s[2]] + 
      5*dot[n12, a[2, 0]]*dot[n12, s[1]]^2*dot[s[1], s[2]] - 
      10*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[1]]*dot[s[1], s[2]] + 
      (5*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]]*dot[s[1], s[2]])/
       2 + 2*dot[n12, s[1]]*dot[s[1], a[1, 0]]*dot[s[1], s[2]] + 
      (dot[n12, a[1, 0]]*dot[s[1], s[1]]*dot[s[1], s[2]])/2 - 
      dot[n12, a[2, 0]]*dot[s[1], s[1]]*dot[s[1], s[2]] + 
      5*dot[n12, s[1]]*dot[n12, s[2]]*dot[n12, v[1]]*dot[s[1], sa[1, 1]] - 
      (25*dot[n12, s[1]]*dot[n12, s[2]]*dot[n12, v[2]]*dot[s[1], sa[1, 1]])/
       2 + dot[n12, v[1]]*dot[s[1], s[2]]*dot[s[1], sa[1, 1]] + 
      (dot[n12, v[2]]*dot[s[1], s[2]]*dot[s[1], sa[1, 1]])/2 + 
      (5*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[s[1], sa[2, 1]])/4 + 
      5*dot[n12, s[1]]^2*dot[n12, v[2]]*dot[s[1], sa[2, 1]] - 
      (dot[n12, v[1]]*dot[s[1], s[1]]*dot[s[1], sa[2, 1]])/4 - 
      dot[n12, v[2]]*dot[s[1], s[1]]*dot[s[1], sa[2, 1]] + 
      (15*dot[n12, s[1]]^2*dot[n12, sa[2, 1]]*dot[s[1], v[1]])/4 - 
      (3*dot[n12, sa[2, 1]]*dot[s[1], s[1]]*dot[s[1], v[1]])/4 + 
      2*dot[n12, sa[1, 1]]*dot[s[1], s[2]]*dot[s[1], v[1]] - 
      dot[n12, s[2]]*dot[s[1], sa[1, 1]]*dot[s[1], v[1]] - 
      (dot[n12, s[1]]*dot[s[1], sa[2, 1]]*dot[s[1], v[1]])/2 + 
      (5*dot[n12, s[1]]*dot[n12, s[2]]*dot[n12, sa[1, 1]]*dot[s[1], v[2]])/
       2 - 5*dot[n12, s[1]]^2*dot[n12, sa[2, 1]]*dot[s[1], v[2]] + 
      dot[n12, sa[2, 1]]*dot[s[1], s[1]]*dot[s[1], v[2]] - 
      (5*dot[n12, sa[1, 1]]*dot[s[1], s[2]]*dot[s[1], v[2]])/2 + 
      (dot[n12, s[2]]*dot[s[1], sa[1, 1]]*dot[s[1], v[2]])/2 + 
      5*dot[n12, s[1]]^3*dot[s[2], a[1, 0]] - 
      (7*dot[n12, s[1]]*dot[s[1], s[1]]*dot[s[2], a[1, 0]])/2 + 
      15*dot[n12, s[1]]^2*dot[n12, sa[1, 1]]*dot[s[2], v[1]] - 
      (7*dot[n12, sa[1, 1]]*dot[s[1], s[1]]*dot[s[2], v[1]])/2 - 
      7*dot[n12, s[1]]*dot[s[1], sa[1, 1]]*dot[s[2], v[1]] - 
      (45*dot[n12, s[1]]^2*dot[n12, sa[1, 1]]*dot[s[2], v[2]])/4 + 
      (11*dot[n12, sa[1, 1]]*dot[s[1], s[1]]*dot[s[2], v[2]])/4 + 
      (11*dot[n12, s[1]]*dot[s[1], sa[1, 1]]*dot[s[2], v[2]])/2 - 
      5*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[sa[1, 1], s[2]] + 
      (5*dot[n12, s[1]]^2*dot[n12, v[2]]*dot[sa[1, 1], s[2]])/4 + 
      (dot[n12, v[1]]*dot[s[1], s[1]]*dot[sa[1, 1], s[2]])/2 + 
      (dot[n12, v[2]]*dot[s[1], s[1]]*dot[sa[1, 1], s[2]])/4 + 
      2*dot[n12, s[1]]*dot[s[1], v[1]]*dot[sa[1, 1], s[2]] - 
      (5*dot[n12, s[1]]*dot[s[1], v[2]]*dot[sa[1, 1], s[2]])/2 - 
      (dot[n12, s[2]]*dot[s[1], s[1]]*dot[sa[1, 1], v[1]])/2 + 
      2*dot[n12, s[1]]*dot[s[1], s[2]]*dot[sa[1, 1], v[1]] + 
      (5*dot[n12, s[1]]^2*dot[n12, s[2]]*dot[sa[1, 1], v[2]])/4 + 
      (dot[n12, s[2]]*dot[s[1], s[1]]*dot[sa[1, 1], v[2]])/4 - 
      (5*dot[n12, s[1]]*dot[s[1], s[2]]*dot[sa[1, 1], v[2]])/2 + 
      (5*dot[n12, s[1]]^3*dot[sa[2, 1], v[1]])/4 - 
      (3*dot[n12, s[1]]*dot[s[1], s[1]]*dot[sa[2, 1], v[1]])/4)))/
  (m1^2*r12^4) + 
 (G*CS[BS3, 1]*((-315*dot[n12, s[1]]^3*dot[n12, s[2]]*dot[n12, v[1]]*
      dot[n12, v[2]])/4 + (105*dot[n12, s[1]]*dot[n12, s[2]]*dot[n12, v[1]]*
      dot[n12, v[2]]*dot[s[1], s[1]])/4 + 35*dot[n12, s[1]]^2*
     dot[n12, v[1]]^2*dot[s[1], s[2]] - (175*dot[n12, s[1]]^2*dot[n12, v[1]]*
      dot[n12, v[2]]*dot[s[1], s[2]])/4 + 35*dot[n12, s[1]]^2*
     dot[n12, v[2]]^2*dot[s[1], s[2]] - 5*dot[n12, v[1]]^2*dot[s[1], s[1]]*
     dot[s[1], s[2]] + (25*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]]*
      dot[s[1], s[2]])/4 - 5*dot[n12, v[2]]^2*dot[s[1], s[1]]*
     dot[s[1], s[2]] - (175*dot[n12, s[1]]^2*dot[n12, s[2]]*dot[n12, v[1]]*
      dot[s[1], v[1]])/4 + (175*dot[n12, s[1]]^2*dot[n12, s[2]]*
      dot[n12, v[2]]*dot[s[1], v[1]])/4 + 
    (25*dot[n12, s[2]]*dot[n12, v[1]]*dot[s[1], s[1]]*dot[s[1], v[1]])/4 - 
    (25*dot[n12, s[2]]*dot[n12, v[2]]*dot[s[1], s[1]]*dot[s[1], v[1]])/4 - 
    (15*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], s[2]]*dot[s[1], v[1]])/2 + 
    (15*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], s[2]]*dot[s[1], v[1]])/2 + 
    (25*dot[n12, s[1]]*dot[n12, s[2]]*dot[s[1], v[1]]^2)/2 - 
    (dot[s[1], s[2]]*dot[s[1], v[1]]^2)/2 + 
    (245*dot[n12, s[1]]^2*dot[n12, s[2]]*dot[n12, v[1]]*dot[s[1], v[2]])/4 - 
    35*dot[n12, s[1]]^2*dot[n12, s[2]]*dot[n12, v[2]]*dot[s[1], v[2]] - 
    (35*dot[n12, s[2]]*dot[n12, v[1]]*dot[s[1], s[1]]*dot[s[1], v[2]])/4 + 
    5*dot[n12, s[2]]*dot[n12, v[2]]*dot[s[1], s[1]]*dot[s[1], v[2]] + 
    (5*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], s[2]]*dot[s[1], v[2]])/2 - 
    10*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], s[2]]*dot[s[1], v[2]] - 
    (45*dot[n12, s[1]]*dot[n12, s[2]]*dot[s[1], v[1]]*dot[s[1], v[2]])/2 + 
    (dot[s[1], s[2]]*dot[s[1], v[1]]*dot[s[1], v[2]])/2 + 
    10*dot[n12, s[1]]*dot[n12, s[2]]*dot[s[1], v[2]]^2 - 
    35*dot[n12, s[1]]^3*dot[n12, v[1]]*dot[s[2], v[1]] + 
    (175*dot[n12, s[1]]^3*dot[n12, v[2]]*dot[s[2], v[1]])/4 + 
    15*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], s[1]]*dot[s[2], v[1]] - 
    (75*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], s[1]]*dot[s[2], v[1]])/4 + 
    (85*dot[n12, s[1]]^2*dot[s[1], v[1]]*dot[s[2], v[1]])/4 - 
    (17*dot[s[1], s[1]]*dot[s[1], v[1]]*dot[s[2], v[1]])/4 - 
    (95*dot[n12, s[1]]^2*dot[s[1], v[2]]*dot[s[2], v[1]])/4 + 
    (19*dot[s[1], s[1]]*dot[s[1], v[2]]*dot[s[2], v[1]])/4 + 
    (105*dot[n12, s[1]]^3*dot[n12, v[1]]*dot[s[2], v[2]])/4 - 
    (105*dot[n12, s[1]]^3*dot[n12, v[2]]*dot[s[2], v[2]])/4 - 
    (45*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], s[1]]*dot[s[2], v[2]])/4 + 
    (45*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], s[1]]*dot[s[2], v[2]])/4 - 
    (55*dot[n12, s[1]]^2*dot[s[1], v[1]]*dot[s[2], v[2]])/4 + 
    (11*dot[s[1], s[1]]*dot[s[1], v[1]]*dot[s[2], v[2]])/4 + 
    (65*dot[n12, s[1]]^2*dot[s[1], v[2]]*dot[s[2], v[2]])/4 - 
    (13*dot[s[1], s[1]]*dot[s[1], v[2]]*dot[s[2], v[2]])/4 + 
    (105*dot[n12, s[1]]^3*dot[n12, s[2]]*dot[v[1], v[1]])/4 - 
    (45*dot[n12, s[1]]*dot[n12, s[2]]*dot[s[1], s[1]]*dot[v[1], v[1]])/4 - 
    (65*dot[n12, s[1]]^2*dot[s[1], s[2]]*dot[v[1], v[1]])/4 + 
    (13*dot[s[1], s[1]]*dot[s[1], s[2]]*dot[v[1], v[1]])/4 - 
    (245*dot[n12, s[1]]^3*dot[n12, s[2]]*dot[v[1], v[2]])/4 + 
    (105*dot[n12, s[1]]*dot[n12, s[2]]*dot[s[1], s[1]]*dot[v[1], v[2]])/4 + 
    (145*dot[n12, s[1]]^2*dot[s[1], s[2]]*dot[v[1], v[2]])/4 - 
    (29*dot[s[1], s[1]]*dot[s[1], s[2]]*dot[v[1], v[2]])/4 + 
    (105*dot[n12, s[1]]^3*dot[n12, s[2]]*dot[v[2], v[2]])/4 - 
    (45*dot[n12, s[1]]*dot[n12, s[2]]*dot[s[1], s[1]]*dot[v[2], v[2]])/4 - 
    (65*dot[n12, s[1]]^2*dot[s[1], s[2]]*dot[v[2], v[2]])/4 + 
    (13*dot[s[1], s[1]]*dot[s[1], s[2]]*dot[v[2], v[2]])/4))/(m1^2*r12^5)


==> anc/unreduced-nlos14.dat.m <==
(* notation: triple[A,B,C] == ( \vec{A} \times \vec{B} ) \cdot \vec{C} *)
(* dot[A,B] == \vec{A} \cdot \vec{B} *)
(* CS[ES2,i] == C_{ES^2,i} *)
(* CS[BS3,i] == C_{BS^3,i} *)
(* CS[ES4,i] == C_{ES^4,i} *)
(* CS[E2S4,i] == C_{E^2S^4,i} *)
(* n12 == (\vec{x}_1 - \vec{x}_2)/r *)
(* s[i] == \vec{S}_i *)
(* s2[i] == (\vec{S}_i)^2 *)
(* v[i] == \vec{v}_i *)
(* P[i] == \vec{p}_i *)
(* a[i,j] == \frac{d^{j+2} \vec{x}_i}{dt^{j+2}} *)
(* sa[i,j] == \frac{d^{j} \vec{S}_i}{dt^{j}} *)
(* s2a[i,j] == \frac{d^{j} (\vec{S}_i)^2}{dt^{j}} *)


(G^2*((m2*(CS[BS3, 1]*(-5*dot[n12, s[1]]^4 + 3*dot[n12, s[1]]^2*
          dot[s[1], s[1]]) + CS[ES4, 1]*((-35*dot[n12, s[1]]^4)/8 + 
         (15*dot[n12, s[1]]^2*dot[s[1], s[1]])/4 - (3*dot[s[1], s[1]]^2)/8) + 
       CS[ES2, 1]^2*((-9*dot[n12, s[1]]^4)/8 + 
         (3*dot[n12, s[1]]^2*dot[s[1], s[1]])/4 - dot[s[1], s[1]]^2/8)))/
     m1^2 + (m2^2*((9*CS[E2S4, 1]*dot[n12, s[1]]^4)/8 - 
       (27*CS[E2S4, 1]*dot[n12, s[1]]^2*dot[s[1], s[1]])/28 + 
       (27*CS[E2S4, 1]*dot[s[1], s[1]]^2)/280 + CS[ES4, 1]*
        ((-285*dot[n12, s[1]]^4)/8 + (243*dot[n12, s[1]]^2*dot[s[1], s[1]])/
          8 - 3*dot[s[1], s[1]]^2) + CS[BS3, 1]*(5*dot[n12, s[1]]^4 - 
         6*dot[n12, s[1]]^2*dot[s[1], s[1]] + dot[s[1], s[1]]^2)))/m1^3))/
  r12^6 + (G*m2*CS[ES4, 1]*((dot[n12, sa[1, 1]]^2*dot[s[1], s[1]])/4 + 
    (dot[n12, s[1]]*dot[n12, sa[1, 2]]*dot[s[1], s[1]])/4 + 
    dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[s[1], sa[1, 1]] - 
    dot[s[1], sa[1, 1]]^2/3 + (dot[n12, s[1]]^2*dot[s[1], sa[1, 2]])/4 - 
    (dot[s[1], s[1]]*dot[s[1], sa[1, 2]])/6 + 
    (dot[n12, s[1]]^2*dot[sa[1, 1], sa[1, 1]])/4 - 
    (dot[s[1], s[1]]*dot[sa[1, 1], sa[1, 1]])/6))/(m1^3*r12^3) + 
 (G*m2*(CS[BS3, 1]*(5*dot[n12, s[1]]^3*dot[s[1], a[1, 0]] - 
      5*dot[n12, a[1, 0]]*dot[n12, s[1]]^2*dot[s[1], s[1]] - 
      dot[n12, s[1]]*dot[s[1], a[1, 0]]*dot[s[1], s[1]] + 
      dot[n12, a[1, 0]]*dot[s[1], s[1]]^2 - 
      (5*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[s[1], sa[1, 1]])/2 + 
      (dot[n12, v[1]]*dot[s[1], s[1]]*dot[s[1], sa[1, 1]])/2 + 
      (5*dot[n12, s[1]]^2*dot[n12, sa[1, 1]]*dot[s[1], v[1]])/2 - 
      (dot[n12, sa[1, 1]]*dot[s[1], s[1]]*dot[s[1], v[1]])/2) + 
    CS[ES4, 1]*((35*dot[n12, s[1]]^3*dot[n12, sa[1, 1]]*dot[n12, v[2]])/4 + 
      (5*dot[n12, a[1, 0]]*dot[n12, s[1]]^2*dot[s[1], s[1]])/8 - 
      (15*dot[n12, s[1]]*dot[n12, sa[1, 1]]*dot[n12, v[2]]*dot[s[1], s[1]])/
       4 - (dot[n12, s[1]]*dot[s[1], a[1, 0]]*dot[s[1], s[1]])/4 - 
      (dot[n12, a[1, 0]]*dot[s[1], s[1]]^2)/8 - 
      (15*dot[n12, s[1]]^2*dot[n12, v[2]]*dot[s[1], sa[1, 1]])/4 + 
      (3*dot[n12, v[2]]*dot[s[1], s[1]]*dot[s[1], sa[1, 1]])/4 + 
      (15*dot[n12, s[1]]^2*dot[n12, sa[1, 1]]*dot[s[1], v[2]])/4 - 
      (3*dot[n12, sa[1, 1]]*dot[s[1], s[1]]*dot[s[1], v[2]])/4 - 
      (3*dot[n12, s[1]]*dot[s[1], sa[1, 1]]*dot[s[1], v[2]])/2 + 
      (5*dot[n12, s[1]]^3*dot[sa[1, 1], v[2]])/4 - 
      (3*dot[n12, s[1]]*dot[s[1], s[1]]*dot[sa[1, 1], v[2]])/4)))/
  (m1^3*r12^4) + 
 (G*m2*CS[ES4, 1]*((-315*dot[n12, s[1]]^4*dot[n12, v[1]]*dot[n12, v[2]])/16 + 
    (105*dot[n12, s[1]]^2*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]])/8 - 
    (15*dot[n12, v[1]]*dot[n12, v[2]]*dot[s[1], s[1]]^2)/16 - 
    (35*dot[n12, s[1]]^3*dot[n12, v[1]]*dot[s[1], v[1]])/4 + 
    (35*dot[n12, s[1]]^3*dot[n12, v[2]]*dot[s[1], v[1]])/4 + 
    (15*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], s[1]]*dot[s[1], v[1]])/4 - 
    (15*dot[n12, s[1]]*dot[n12, v[2]]*dot[s[1], s[1]]*dot[s[1], v[1]])/4 + 
    (15*dot[n12, s[1]]^2*dot[s[1], v[1]]^2)/4 - 
    (3*dot[s[1], s[1]]*dot[s[1], v[1]]^2)/4 + 
    (35*dot[n12, s[1]]^3*dot[n12, v[1]]*dot[s[1], v[2]])/4 - 
    (15*dot[n12, s[1]]*dot[n12, v[1]]*dot[s[1], s[1]]*dot[s[1], v[2]])/4 - 
    (15*dot[n12, s[1]]^2*dot[s[1], v[1]]*dot[s[1], v[2]])/4 + 
    (3*dot[s[1], s[1]]*dot[s[1], v[1]]*dot[s[1], v[2]])/4 + 
    (105*dot[n12, s[1]]^4*dot[v[1], v[1]])/16 - 
    (45*dot[n12, s[1]]^2*dot[s[1], s[1]]*dot[v[1], v[1]])/8 + 
    (9*dot[s[1], s[1]]^2*dot[v[1], v[1]])/16 - 
    (245*dot[n12, s[1]]^4*dot[v[1], v[2]])/16 + 
    (105*dot[n12, s[1]]^2*dot[s[1], s[1]]*dot[v[1], v[2]])/8 - 
    (21*dot[s[1], s[1]]^2*dot[v[1], v[2]])/16 + 
    (105*dot[n12, s[1]]^4*dot[v[2], v[2]])/16 - 
    (45*dot[n12, s[1]]^2*dot[s[1], s[1]]*dot[v[2], v[2]])/8 + 
    (9*dot[s[1], s[1]]^2*dot[v[2], v[2]])/16))/(m1^3*r12^5)
